Ties at the Top: A Point-in-Time Comparison of CVSS and EPSS at a Fixed Budget

Organizations must decide which vulnerabilities warrant further analysis and protective action when the volume of published vulnerabilities exceeds their analytical capacity. We present a methodology for comparing vulnerability-prioritization strategies under an explicit resource constraint, represented by a fixed number of CVEs selected from a common eligible population. We apply this methodology to the Common Vulnerability Scoring System (CVSS) and the Exploit Prediction Scoring System (EPSS). For CVEs published in the National Vulnerability Database (NVD) from 17 March to 31 December 2025 and from 1 January to 31 March 2026 (Q1), we reconstruct each CVE's scores and status 30 days after NVD publication, using archived source data. Each cohort has one ranking per strategy at a 5% budget. Positives are CVEs added to the Known Exploited Vulnerabilities (KEV) catalog within 180 days after their decision day. The catalog is maintained by the Cybersecurity and Infrastructure Security Agency (CISA). EPSS captures 16 of 40 positives in 2025, versus 5 for CVSS; alternative selections among tied CVEs cannot raise CVSS capture above 9. In Q1, CVSS captures 4 of 11 and EPSS 3, but tie-breaking can reverse this ordering. The score alone leaves most of each CVSS list undecided: the tie-breaking rule allocates 1,678 of 1,919 CVSS places in 2025 and 589 of 758 in Q1 among CVEs tied at score 9.8. Most chosen CVSS scores come from non-NVD providers; disabling those scores reduces CVSS capture from 5 to 1 in 2025 and from 4 to 0 in Q1. A fixed-budget comparison should therefore report its decision cutoff, eligible population, score provenance, and tie-breaking rule.

==> anc/DATA_DICTIONARY.md <==
# Data dictionary

## Shared conventions

`cohort` is `2025` or `Q1_2026`; publication periods are defined in the README. `strategy` is `CVSS_OPERATIONAL` or `EPSS_OPERATIONAL`. `horizon` is `D7` or `D30`. Counts are integers, ranks are one-based, and numeric rates are fractions unless a name contains `percent`. Blank numeric CSV fields and JSON null indicate missing or undefined values, not zero. Boolean values are distinct from the integer outcome indicators 0 and 1.

| Cell | Definition |
|---|---|
| `D30_AVAILABILITY_B01` | D+30, at least one usable score, 1% budget. |
| `D30_AVAILABILITY_B05` | Primary: D+30, at least one usable score, 5% budget. |
| `D30_AVAILABILITY_B10` | D+30, at least one usable score, 10% budget. |
| `D30_COMPLETE_CASE_B05` | D+30, both scores usable, 5% budget. |
| `D30_NVD_SOURCE_B05` | D+30, disable the chosen non-NVD CVSS score, reapply eligibility, 5% budget. |
| `D30_V31_ONLY_B05` | D+30, disable a chosen CVSS v3.0 score, reapply eligibility, 5% budget. |
| `D7_AVAILABILITY_B05` | D+7, at least one usable score, 5% budget; eligibility and outcome recalculated. |

## Evaluation and composition

`adopted/cells.csv` has one row per cohort, cell, and strategy (28 rows). `N` is the eligible population, `k` the number selected, `P` the positives in that population, and `captured` the selected positives. `recall` = captured/P; `yield` = captured/k. `min_capture` and `max_capture` are the attainable counts when selection changes only within that strategy's cutoff tie block. `intersection` counts all CVEs selected by both strategies and `jaccard` = intersection/(2k - intersection); these shared values are repeated on the two strategy rows.

`adopted/primary_composition.csv` has one row per primary cohort. N, k, and P have the same meanings. `both`, `cvss_only`, `epss_only`, and `neither` partition the P positive outcomes by primary-list membership. `selected_list_intersection` and `selected_list_jaccard` concern all selected CVEs, not only positives.

`adopted/dataset.csv` describes the flow at each horizon. `scope_n` is the original publication cohort; `rejected`, `known_kev`, and `other` count exclusions in the adopted precedence order, so they do not overlap. N is the resulting eligible population, P its positives, and `complete_cases`, `cvss_only`, and `epss_only` describe usable-score coverage. In this file, `cvss_only` and `epss_only` describe score availability, not positive-list membership. `adopted/exclusions.json` retains the named reasons, including `NVD_REJECTED_AT_T`, `ALREADY_KEV_AT_T`, and `ELIGIBLE`.

`adopted/blocks.csv` partitions the primary Q1 population by publication date. `block_index` identifies 1 January–17 February or 18 February–31 March; `block` gives the inclusive dates. N and P are block totals. `selected_cvss`/`selected_epss` count all selected CVEs; `captured_cvss`/`captured_epss` count selected positives. The four composition columns partition block positives. `descriptive_blocks.json` retains the same saved block results as nested data.

## Score provenance and availability

`adopted/chosen_score_provenance.csv` describes the primary chosen CVSS score. `source_class` preserves the retained classification; `provider_group` is its article label. `eligible_n` is the denominator, `count` the class count, and `share` = count/eligible_n. `NVD_PRIMARY` maps to NVD; `NONE` means no usable chosen CVSS score. The legacy class `CNA` maps to **non-NVD providers**, including both CVE Numbering Authorities and Authorized Data Publishers. It must not be read as proof that each chosen vector was authored by the CNA.

`adopted/coverage.json` is nested by cohort, horizon, and `cohort` or `eligible` scope. Each scope has `population_n` and counts under `dimensions`: chosen source (`cvss_source_t`), version (`cvss_version_t`), temporal status of each score, historical rejection state, and `signal_availability`. `BOTH`, `CVSS_ONLY`, `EPSS_ONLY`, and `NEITHER` describe usable scores. The full-cohort branch includes subsequently excluded CVEs; it does not use the eligible-population denominator.

`adopted/nvd_availability_by_kev.json` records availability of any usable NVD v3.0/v3.1 vector at D+30, independent of which CVSS score was chosen. `counts` contains `AVAILABLE`, `ABSENT`, and `UNRESOLVED` counts by `positive` or `negative` outcome. Here `negative` means no KEV listing in the defined subsequent window, not no exploitation. `availability_proportions` uses available/(available + absent); `difference_percentage_points` is the positive share minus the negative share, in percentage points. `population_n` includes all eligible CVEs; `determinate_n` excludes unresolved availability.

`adopted/monthly_availability.csv` uses publication month to partition the primary population. N is the month's population; `cvss_available` and `epss_available` count usable scores; `nvd_available`, `nvd_absent`, and `nvd_unresolved` concern NVD-vector availability. March 2025 covers only 17–31 March. `publication_month_availability.json` retains the nested version. These files contain no monthly ranking or allocation.

## Stability

`adopted/stability_summary.csv` has one row per cohort and strategy. `N_common` is the population eligible at both horizons; `k_common` is its 5% ceiling budget. Both rankings are restricted to this population before selection. `stayed`, `entered`, and `exited` count list-membership transitions from D+7 to D+30. `turnover` = entered/k_common, equal here to exited/k_common. `absolute_rank_movement_median` and `absolute_rank_movement_p90` summarize absolute position changes divided by N_common - 1.

`adopted/stability.json` retains these statistics, the two common-population selected-CVE lists, and `eligibility_transitions`. Each eligibility-transition row contains the Boolean states at D7 and D30 and their count. The lists differ from lists constructed on the original horizon-specific populations.

## Cutoff ties

`adopted/ties_by_budget.csv` covers D+30 at 1%, 5%, and 10%. `budget_percent` is the percentage, k the budget, and `cutoff_score` the strategy score at the boundary. A is the number above the cutoff tie block, T the number within it, r = k - A the remaining places, a the positives above it, and q the positives within it. `minimum` and `maximum` are the resulting capture bounds.

`adopted/q1_tie_membership.csv` contains the 1,603 CVEs above or within the Q1 primary CVSS cutoff block; it is not the complete quarterly ranking. `region` is `ABOVE_CUTOFF` or `TIED_AT_CUTOFF`, `score` is the chosen score, `rank` is the primary rank, `selected` indicates membership in the adopted list, and `positive` is the subsequent-window outcome. `publication_timestamp` is the full NVD UTC timestamp; `publication_date` its calendar date. `block_index` identifies the descriptive publication period.

`adopted/q1_tied_positives.csv` uses the same fields for the four positive members of the cutoff tie block. `adopted/q1_tie_mechanism.json` retains the summary parameters, the last selected and first unselected CVEs, tied positives, and allocation above/within the block by publication period. The boundary timestamps differ, so the CVE identifier does not decide this particular boundary.

## D+30 positive records

`adopted/positives.csv` lists the 51 primary positives, with `cve_id`, publication and decision dates, and `kev_date_added`. `positive` is 1 for every row. `days_publication_to_kev` is a calendar-day difference. `cvss_score`, `cvss_version`, and `cvss_source` describe the chosen historical score; source-class meanings are given above. `epss_score` is a probability, not a percentile. `nvd_vector_status_d30` uses the independent NVD-availability classification. `rank_cvss` and `rank_epss` come from the saved primary orderings; the two `selected_` columns indicate membership in the primary 5% lists.

C8 is the internal identifier of the first author's personal review of all 11 eligible Q1 D+30 positives. `manual_check_scope` is `C8_Q1_D30_completed_2026-11-07` for the 11 Q1 rows and `outside_C8_Q1_scope` for the 40 rows from 2025. It records the scope of the completed personal review, not validation of every negative or every 2025 positive.

## Illustrative CVE

`adopted/case_cve_2025_68613.json` describes CVE-2025-68613 in the 2025 cohort. `recorded_on` dates the selection of the example for presentation; `purpose` identifies it as an illustration chosen after the results. It is not an additional diagnostic or validation. `publication_date` and `publication_timestamp` come from NVD; `kev_date_added` is the catalog listing date, and `days_publication_to_kev` is their calendar-day difference.

`horizons` contains `D7` and `D30`. Each object identifies the saved `cell`, `decision_date`, end-of-day UTC `decision_cutoff`, eligible N and exact budget k. `cvss_base_score`, `cvss_version`, `cvss_source_class`, `cvss_source_identifier`, `cvss_vector`, and `cvss_state_event_created` describe the chosen historical vector and its recorded event. `cvss_source_class` retains the legacy classification described above; it does not establish an individual provider's organizational role. `epss_score` retains the probability at full saved precision, with its `epss_snapshot_date`. `future_kev_180` is the horizon-specific outcome. The `rank_cvss`/`rank_epss` positions and `selected_cvss`/`selected_epss` flags come from the saved horizon-specific lists; ranks are not recomputed by sorting scores. `manual_review_scope` remains `outside_C8_Q1_scope`.

The example compares two historical cutoffs. It neither compares against current scores nor isolates a causal effect of the provider change on selection.

## Post hoc diagnostics

`derived/tie_expectation.csv` reports PH01 for both primary cells and strategies. Here **b is the number of positives in the cutoff tie block**, called q in the paper; it is not the budget fraction. The other block parameters follow the definitions above. `observed` is the adopted capture count; `minimum`/`maximum` are the bounds. `expectation` is a + r × b/T. `expectation_numerator` and `expectation_denominator` retain its exact fraction; `expectation_display` uses decimal half-up rounding to one decimal. `cutoff_group_kind` identifies the score-tie block.

`derived/positive_reconciliation.csv` reports PH02, the union of positives at the two horizons within each cohort: 62 rows for 2025 and 17 for Q1. It is not the 51-row D+30 set. `positive_set_group` is `BOTH`, `D7_ONLY`, or `D30_ONLY`. `eligible_D7`/`eligible_D30` indicate eligibility; `future_kev_180_D7`/`future_kev_180_D30` give the respective outcome indicators. `publication_date_utc`, `kev_date_added`, and `days_from_NVD_publication_to_KEV` define the timing.

The `exclusion_reason_primary_` columns give the primary reason at each horizon; `exclusion_flags_all_` preserve arrays of all recorded exclusion flags. `difference_reason` is `POSITIVE_AT_BOTH`, `ALREADY_KEV_AT_T` (the earlier positive is already known at the later decision), or `KEV_AFTER_OTHER_WINDOW` (listing occurs after the other horizon's window). These reasons describe positive-set membership, not every change in capture.

`KEV_DAYS_8_30` and `KEV_DAYS_188_210` mark those publication-relative date intervals. `EARLY_KEV_D7_POSITIVES` identifies the early-entry subgroup; `early_subgroup_D7_selection_category` is `BOTH_STRATEGIES`, `CVSS_ONLY`, `EPSS_ONLY`, `NEITHER_STRATEGY`, or `NOT_APPLICABLE`.

`derived/reconciliation_summary.csv` counts CVEs by cohort, positive-set group, and difference reason. `derived/early_selection.csv` counts the early subgroup by selection category, with `subgroup_n` as denominator. `derived/diagnostics.json` retains both diagnostics, including exact fractions, reconciliation rows, summaries, and totals.

## Figure data and provenance

`figures/timeline.csv` contains the horizon, decision day, first outcome day, and last outcome day, all relative to publication. `figures/budget_ties.csv` contains observed captures and bounds by cohort, strategy, and budget percentage. `figures/nvd_availability.csv` contains available, absent, and unresolved counts by cohort and outcome group; `available_percent` is 100 × available/(available + absent).

`figures/cutoff_tie_block_summary.csv` has one row per primary cohort for the CVSS cutoff-block figure. N, k, P, A, T, r, a, q, minimum, and maximum follow the definitions above. `observed` is the saved CVSS capture; `epss_capture_full_population` is the EPSS capture in the full eligible population at the same budget, not among the CVEs drawn in the CVSS strip. `expectation_numerator`, `expectation_denominator`, and `expectation_display` reproduce the existing PH01 uniform reference. `block_end_rank` is A + T; `below_block_cves` is N - A - T; `below_block_positives` is P - a - q. `selected_tied_positives` counts selected positives within the tie block. Boundary dates and the same-day flag describe the retained Q1 last-selected and first-unselected records; blank dates in 2025 mean that this boundary annotation was not exported for that cohort.

`figures/cutoff_tie_block_positives.csv` preserves all 51 primary positive records for this figure, including those not drawn. `rank_cvss` is the saved one-based rank, `selected_cvss` is primary-list membership, and `region` is `ABOVE_BLOCK`, `IN_BLOCK`, or `BELOW_BLOCK`. `plotted` is false only for positives below the block. `marker_lane` is a zero-based vertical display offset for nearby plotted ranks; it is blank for unplotted records and has no analytical meaning. Horizontal positions are never displaced. The figure uses a common rank scale for both cohorts.

`provenance/retained_inputs.json` identifies the six retained scientific inputs and the configuration/diagnostic-parameter hashes. Those inputs are not included here. `provenance/source_checks.json` summarizes the previously completed source checks and the personal-review scope; it does not report a new control execution.


==> anc/MANIFEST_SHA256.txt <==
1d881d3327834b2a8e3f923d042bb590c9b87f7345e67dc913f7ed7195041351  DATA_DICTIONARY.md
23972f43cf633eb384036f01ef5f4b1eb5d0c9e27fe39ddcd59e90f1087f0514  README.md
1c7589592317aecfd8a0a11dfa16bb5b15df014450962feb3d6e42ce7b6035e4  RESULTS_MAP.md
4fce73cb75f026dd089b17355c28912eea27ffa37b1d408562d49e5302e7a6af  adopted/blocks.csv
742c3e182678b212893a386c892e765216dc00a343f00ef1bce7f556c598e1f4  adopted/case_cve_2025_68613.json
65a488b98ae8593d4e81bfa75d89c8f0693e80868a3aebf1d03bc148f2b221bf  adopted/cells.csv
e4c7a0f032fbf08a909d8fe3b5396bf071a413547981bcc89cdec6849113ccd9  adopted/chosen_score_provenance.csv
f394d507f42d17f159253f41a057e500b6ce26298c6d7be7e9c5896e93dd79b9  adopted/coverage.json
e59b3da79b06cb1e2a0840777b7755abceeaac6fa7a67f5c5330e11334e04c28  adopted/dataset.csv
7e141dd810ae70f4693c0bfbfdd5abdac92bfc66a00c6d702a25a06fcf616f6c  adopted/descriptive_blocks.json
c00ed0d10d7ec63dbb8a4319f8455b7cf3c785bd7cefbdee5327e33982f67869  adopted/exclusions.json
30c6ae26c156ad3f2525498a1f884c14c89189801f811b94a4edd24727874c27  adopted/monthly_availability.csv
295cce0caf8714c31d83d15767999bbb1cd9c1677162ae5bb9005af9b799bae1  adopted/nvd_availability_by_kev.json
e94c0a98d961849d8f2a727275f83cc9912ffbe7b144e37161eaff6a63d3baf9  adopted/positives.csv
b2173f9973fac4e4936cfbc420d36f6524d4e8ae622e8847c562243803d1c92e  adopted/primary_composition.csv
fda1d41a4411867e4e257992d30cf5b68b7871d9f02343e94c0dce99c34eec15  adopted/publication_month_availability.json
97721a794d2998a126a42d9b013e0187e67206dc1f4e569610ca41b2b32c9abf  adopted/q1_tie_mechanism.json
84a7ccef2192a97930b59949cd9660f455f704f7593c4f6b5f29d452e2387872  adopted/q1_tie_membership.csv
f1f2dd05f5d402f6fb71f668dd0d8010f6755fcaa3f8e610ff8cede84fc1c9f7  adopted/q1_tied_positives.csv
a8119edcd21d3d80e274f1a53c594d404464a9396b207a5914f09e1049384147  adopted/stability.json
fbdabf4b330b96b8b2ef0ae0ef3dd976e53de48667f3a3bbb37f602ab8d539ea  adopted/stability_summary.csv
c603022654133b11895223d4c56193c7f76085e154a7c405cd70e6557f0d00eb  adopted/ties_by_budget.csv
fcd0c99b9570ec8485bbfd5b4a799ff300e20da687f411fe149a31829bd40c9c  derived/diagnostics.json
54ea600728dde986f4af8b0f099b23ea1b57ce54e2c2a6c981e60d0f1cd136e7  derived/early_selection.csv
b2443b17f9cff6bf87069ca33d97863aac4264e97861b6134bcea7beb9d2eff4  derived/positive_reconciliation.csv
5ec8de2261fa44fc568e99c7786676b17bddf6098b1caba4ddf52543eb35ede4  derived/reconciliation_summary.csv
39b98aaf385718398f88522a4c86841ef02acfbec51032795180344950da1355  derived/tie_expectation.csv
511e29e05aaad4f62d29847122fb48db30652ec55b5e5b7aa4e6b7246cd63144  figures/budget_ties.csv
2a51f7dee8020c5bcbd20ef7131c66f7d8bee3a17849ab0433cba61ecb5cfa69  figures/cutoff_tie_block_positives.csv
4be0b621b63fca236f68e2eb01164d693813cba10816265e220a90d991296a51  figures/cutoff_tie_block_summary.csv
0233a10ffff3490fe84dd168d2a2ef0f43aeded2f42442e5c11fa88de4de1aaf  figures/nvd_availability.csv
a9313f20f1f413df838f3a9306425e8cbe189e0a8c6810919aead23a423a5a1e  figures/timeline.csv
bdb97227adaef79019566a490a0117cf3bc65763301b46cf87c84150417569de  provenance/retained_inputs.json
49dd859b895ec29997ab2bc89dc665db44102e0651aa38b1f0d8f2e385896c9b  provenance/source_checks.json


==> anc/README.md <==
# Data and supporting results

Ties at the Top: A Point-in-Time Comparison of CVSS and EPSS at a Fixed Budget

These files contain the numerical results and supporting detail for the article. Start with `RESULTS_MAP.md` to find the data behind a table, figure, or passage. `DATA_DICTIONARY.md` explains the fields and their interpretation. `MANIFEST_SHA256.txt` identifies every distributed file except the manifest itself.

## Contents

- `adopted/`: cohort flow, all seven evaluation cells, score coverage and provenance, stability, descriptive publication periods, cutoff ties, the 51 D+30 positive records, and one illustrative CVE at both horizons.
- `derived/`: the two post hoc diagnostics, PH01 (uniform selection within a cutoff tie block) and PH02 (reconciliation of the horizon-specific positive sets).
- `figures/`: numerical inputs for the four figures.
- `provenance/`: hashes of the retained inputs and a summary of the source checks already completed.

CSV files use UTF-8, comma delimiters, a header row, a decimal point, and no thousands separators. Dates are ISO 8601; timestamps are UTC. Boolean CSV values are `true` and `false`. JSON retains nested counts, selection lists, and diagnostic detail. Numeric rates are fractions unless the field explicitly identifies percentages. Rounded values in the article are presentation values, not ranking inputs.

## Cohorts and evaluation cells

`2025` comprises CVEs published in NVD from 17 March through 31 December 2025. `Q1_2026` covers 1 January through 31 March 2026. Membership follows NVD publication, not the year in the CVE identifier. The cohorts are evaluated separately.

The primary comparison is D+30 at a 5% budget. Each cell has a common eligible population N, k = ceil(b × N) selected CVEs per strategy, and P subsequent KEV positives. Other cells change one feature at a time: 1% or 10% budget, complete cases, the chosen-score NVD-source or v3.1 filter, or the D+7 horizon. The two strategies are `CVSS_OPERATIONAL` and `EPSS_OPERATIONAL`, called CVSS and EPSS in the article.

Q1 has one ranking per strategy for the full quarter. Its two publication periods and the monthly availability rows are descriptive partitions. They do not use separate rankings, budgets, or monthly allocations.

A positive is a KEV listing strictly after the decision day and within 180 days, including the final day. A listing on the decision day is already known and excludes the CVE. D+7 and D+30 therefore cover publication-relative days 8–187 and 31–210. The listing date is not the onset of exploitation. A zero outcome does not establish absence of exploitation.

## Reconstruction and interpretation

A decision cutoff is the end of the UTC day at the specified horizon after NVD publication. Full publication timestamps remain available for ranking ties. No additional rounding is applied: CVSS Base scores keep the rounding required by the specification, and EPSS probabilities are used as published. Ties use ascending publication timestamp and then ascending CVE identifier.

Reconstruction must include CVEs that are rejected at acquisition time, since they may have been eligible at an earlier cutoff. A later rejection or reinstatement is not applied retrospectively to that earlier state. EPSS uses the latest archived snapshot dated no later than the decision day. Snapshot date and download date are distinct; a failed download does not establish absence of a score.

The NVD-source filter disables the chosen non-NVD CVSS score without retrieving a replacement vector. The v3.1 filter similarly disables a chosen v3.0 score. Eligibility and budget are recalculated after filtering. NVD-vector availability is a separate variable from the source of the chosen CVSS score.

Stability uses the common eligible population across D+7 and D+30 and a 5% budget recalculated on that population. Its lists are distinct from the original horizon-specific lists. Capture bounds vary selection only within the cutoff tie block; they are not confidence intervals.

## Post hoc diagnostics and personal review

PH01 and PH02 were added after observing the primary results. PH01 reports an expectation under uniform selection within the cutoff tie block; it does not replace the adopted ranking rule or establish bias. PH02 describes membership differences between the two positive sets and selection in the early-entry subgroup; it does not give a complete causal explanation of capture differences.

`adopted/positives.csv` contains 40 positive CVEs from 2025 and 11 from Q1. The first author's personal review covers all 11 eligible Q1 D+30 positives, including CVEs selected by neither strategy. C8 is the internal identifier of this review. The review does not extend to negatives or all 2025 positives. The `manual_check_scope` field preserves this boundary. The 79 rows in the horizon reconciliation are a different set: the union of D+7 and D+30 positives within each cohort.

## Illustrative case

`adopted/case_cve_2025_68613.json` supplies the two saved decisions behind the example in the introduction. The case was selected after examination of the results on 8 November 2026. It is an illustration of existing results, not an additional experiment or independent validation. The export preserves historical scores, provider identifiers, decision dates, one-based ranks, and membership in the saved D+7 and D+30 lists. EPSS retains its original precision here; the prose displays three decimals using half-up rounding. This 2025 case is outside the Q1 C8 personal-review scope.

## Scope and provenance

The numerical exports preserve the adopted scientific results. Four flat CSV views expose values already present in the retained outputs: primary composition, chosen-score provenance, stability, and the four positive CVEs in the Q1 cutoff tie block. They do not introduce analyses.

These materials support inspection of the reported numbers and diagnostic detail. They do not contain the full raw acquisitions, full decision-row datasets, or the scientific pipeline needed to rebuild historical scores from source events. Those retained inputs are identified by cohort, role, and hash in `provenance/retained_inputs.json`. The local research project retains the generator and control reports. Private acquisition-environment records are not included.

Source checks are summarized in `provenance/source_checks.json`. The six residual NVD vector discrepancies have no event dating the change. Selected lists and captures are unchanged in the documented scenarios; some complete-case populations and rank statistics change. NVD availability was held fixed in those scenarios.


==> anc/RESULTS_MAP.md <==
# Results map

All paths below are relative to this directory. The article contains the interpretation and definitions; these files supply numerical detail. The cohorts, strategies, cells, and field names are explained in `DATA_DICTIONARY.md`.

| Article element | Supporting files |
|---|---|
| Introduction: illustrative CVE at D+7 and D+30 | `adopted/case_cve_2025_68613.json` |
| Table 1: cohort flow and coverage | `adopted/dataset.csv`, `adopted/exclusions.json`, `adopted/coverage.json` |
| Table 2: method summary | Method in the article; reconstruction and scope notes in `README.md` |
| Table 3: primary results, composition, uniform tie reference | `adopted/cells.csv` filtered to `D30_AVAILABILITY_B05`; `adopted/primary_composition.csv`; `derived/tie_expectation.csv` |
| Table 4: chosen-score provenance | `adopted/chosen_score_provenance.csv`; full coverage in `adopted/coverage.json` |
| Table 5: sensitivity comparisons | `adopted/cells.csv`; all seven cells and all metrics are retained, including the primary comparison |
| Figure 1: decision horizons and outcome windows | `figures/timeline.csv` |
| Figure 2: CVSS cutoff tie blocks in the primary comparison | `figures/cutoff_tie_block_summary.csv`, `figures/cutoff_tie_block_positives.csv`; saved ranks in `adopted/positives.csv` |
| Figure 3: budgets, captures, and bounds | `figures/budget_ties.csv`; block parameters in `adopted/ties_by_budget.csv` |
| Figure 4: NVD-vector availability by outcome | `figures/nvd_availability.csv`; `adopted/nvd_availability_by_kev.json` |
| Section 5.1: Q1 cutoff mechanism | `adopted/q1_tie_mechanism.json`, `adopted/q1_tie_membership.csv`, `adopted/q1_tied_positives.csv` |
| Section 5.1: allocation to the two Q1 publication periods | `adopted/blocks.csv`, `adopted/descriptive_blocks.json` |
| Section 5.3: monthly availability detail | `adopted/monthly_availability.csv`, `adopted/publication_month_availability.json` |
| Section 5.4: cross-horizon stability | `adopted/stability_summary.csv`, `adopted/stability.json` |
| Section 5.4: post hoc positive-set reconciliation | `derived/positive_reconciliation.csv`, `derived/reconciliation_summary.csv`, `derived/early_selection.csv`, `derived/diagnostics.json` |
| D+30 results by positive CVE | `adopted/positives.csv` |
| Source checks and review scope | `provenance/source_checks.json`; scope field in `adopted/positives.csv` |

## Interpretation boundaries

The compact sensitivity table in the article contains every planned sensitivity, with population, budget, positive count, captures, and bounds. The complete CSV also includes recall, yield, list intersection, and Jaccard; Table 3 carries the primary comparison.

The four Q1 tied positives are a subset of the 11 Q1 D+30 positives. The 1,603 tie-mechanism rows include CVEs above the cutoff and those tied at it. Neither file is a complete decision-row dataset.

The 51 D+30 positive rows and the 79 rows in the union across horizons answer different questions. PH01 and PH02 are post hoc. Only the 11 eligible Q1 D+30 positives are within the completed personal-review scope.

The introduction's example was chosen after examining the results. It reuses two retained 2025 decision rows and their saved selections, with no new ranking, experiment, or independent validation. It does not enlarge the personal-review scope.

## Supporting detail

Full results for all evaluation cells are in `adopted/cells.csv`. Stability is detailed in `adopted/stability_summary.csv` and `adopted/stability.json`; availability and publication periods are documented in the files listed above. Block parameters and exact expectations are in `adopted/ties_by_budget.csv` and `derived/tie_expectation.csv`, and the four tied positives are in `adopted/q1_tied_positives.csv`. The PH02 reconciliation is in `derived/positive_reconciliation.csv`, `derived/reconciliation_summary.csv`, and `derived/early_selection.csv`. The 51 positive records are in `adopted/positives.csv`. Essential source-check findings are stated in the article and summarized in `provenance/source_checks.json`.

The cutoff-block figure presents saved primary rankings and the PH01 reference. It adds no cohort comparison or post hoc diagnostic. The common rank scale shows only the top of the CVSS ranking; positive records outside the drawn block remain in its supporting CSV. EPSS counts refer to the full eligible population at the same budget.


==> anc/adopted/blocks.csv <==
cohort,block_index,block,N,P,selected_cvss,selected_epss,captured_cvss,captured_epss,both,cvss_only,epss_only,neither
Q1_2026,1,2026-01-01/2026-02-17,6853,6,666,349,3,3,2,1,1,2
Q1_2026,2,2026-02-18/2026-03-31,8288,5,92,409,1,0,0,1,0,4


==> anc/adopted/case_cve_2025_68613.json <==
{
  "cohort": "2025",
  "cve_id": "CVE-2025-68613",
  "days_publication_to_kev": 82,
  "horizons": {
    "D30": {
      "N": 38368,
      "cell": "D30_AVAILABILITY_B05",
      "cvss_base_score": 8.8,
      "cvss_source_class": "NVD_PRIMARY",
      "cvss_source_identifier": "nvd@nist.gov",
      "cvss_state_event_created": "2026-01-02T18:28:02.143000Z",
      "cvss_vector": "CVSS:3.1/AV:N/AC:L/PR:L/UI:N/S:U/C:H/I:H/A:H",
      "cvss_version": "3.1",
      "decision_cutoff": "2026-01-18T23:59:59.999999Z",
      "decision_date": "2026-01-18",
      "epss_score": 0.63782,
      "epss_snapshot_date": "2026-01-18",
      "future_kev_180": 1,
      "k": 1919,
      "rank_cvss": 7059,
      "rank_epss": 17,
      "selected_cvss": false,
      "selected_epss": true
    },
    "D7": {
      "N": 38476,
      "cell": "D7_AVAILABILITY_B05",
      "cvss_base_score": 9.9,
      "cvss_source_class": "CNA",
      "cvss_source_identifier": "security-advisories@github.com",
      "cvss_state_event_created": "2025-12-19T23:15:52.083000Z",
      "cvss_vector": "CVSS:3.1/AV:N/AC:L/PR:L/UI:N/S:C/C:H/I:H/A:H",
      "cvss_version": "3.1",
      "decision_cutoff": "2025-12-26T23:59:59.999999Z",
      "decision_date": "2025-12-26",
      "epss_score": 0.03549,
      "epss_snapshot_date": "2025-12-26",
      "future_kev_180": 1,
      "k": 1924,
      "rank_cvss": 259,
      "rank_epss": 155,
      "selected_cvss": true,
      "selected_epss": true
    }
  },
  "kev_date_added": "2026-03-11",
  "manual_review_scope": "outside_C8_Q1_scope",
  "publication_date": "2025-12-19",
  "publication_timestamp": "2025-12-19T23:15:52.083000Z",
  "purpose": "Illustrative case selected after examination of the results; not an additional experiment or independent validation.",
  "recorded_on": "2026-11-08"
}


==> anc/adopted/cells.csv <==
cohort,cell,strategy,N,k,P,captured,recall,yield,min_capture,max_capture,intersection,jaccard
2025,D30_AVAILABILITY_B01,CVSS_OPERATIONAL,38368,384,40,5,0.125,0.013020833333333334,3,9,26,0.03504043126684636
2025,D30_AVAILABILITY_B01,EPSS_OPERATIONAL,38368,384,40,8,0.2,0.020833333333333332,8,8,26,0.03504043126684636
2025,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,38368,1919,40,5,0.125,0.0026055237102657635,3,9,268,0.07507002801120448
2025,D30_AVAILABILITY_B05,EPSS_OPERATIONAL,38368,1919,40,16,0.4,0.008337675872850442,16,16,268,0.07507002801120448
2025,D30_AVAILABILITY_B10,CVSS_OPERATIONAL,38368,3837,40,9,0.225,0.0023455824863174357,3,9,900,0.1328609388839681
2025,D30_AVAILABILITY_B10,EPSS_OPERATIONAL,38368,3837,40,20,0.5,0.005212405525149857,20,20,900,0.1328609388839681
2025,D30_COMPLETE_CASE_B05,CVSS_OPERATIONAL,31618,1581,34,5,0.14705882352941177,0.0031625553447185324,3,9,228,0.07770961145194274
2025,D30_COMPLETE_CASE_B05,EPSS_OPERATIONAL,31618,1581,34,12,0.35294117647058826,0.007590132827324478,12,12,228,0.07770961145194274
2025,D30_NVD_SOURCE_B05,CVSS_OPERATIONAL,38368,1919,40,1,0.025,0.0005211047420531526,0,1,143,0.03870094722598105
2025,D30_NVD_SOURCE_B05,EPSS_OPERATIONAL,38368,1919,40,16,0.4,0.008337675872850442,16,16,143,0.03870094722598105
2025,D30_V31_ONLY_B05,CVSS_OPERATIONAL,38368,1919,40,5,0.125,0.0026055237102657635,3,9,254,0.07087053571428571
2025,D30_V31_ONLY_B05,EPSS_OPERATIONAL,38368,1919,40,16,0.4,0.008337675872850442,16,16,254,0.07087053571428571
2025,D7_AVAILABILITY_B05,CVSS_OPERATIONAL,38476,1924,60,14,0.23333333333333334,0.007276507276507277,8,21,299,0.08424908424908426
2025,D7_AVAILABILITY_B05,EPSS_OPERATIONAL,38476,1924,60,23,0.38333333333333336,0.011954261954261955,23,24,299,0.08424908424908426
Q1_2026,D30_AVAILABILITY_B01,CVSS_OPERATIONAL,15141,152,11,1,0.09090909090909091,0.006578947368421052,1,1,6,0.020134228187919462
Q1_2026,D30_AVAILABILITY_B01,EPSS_OPERATIONAL,15141,152,11,2,0.18181818181818182,0.013157894736842105,2,2,6,0.020134228187919462
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,15141,758,11,4,0.36363636363636365,0.005277044854881266,1,5,135,0.09775524981897175
Q1_2026,D30_AVAILABILITY_B05,EPSS_OPERATIONAL,15141,758,11,3,0.2727272727272727,0.00395778364116095,3,3,135,0.09775524981897175
Q1_2026,D30_AVAILABILITY_B10,CVSS_OPERATIONAL,15141,1515,11,5,0.45454545454545453,0.0033003300330033004,1,5,408,0.15560640732265446
Q1_2026,D30_AVAILABILITY_B10,EPSS_OPERATIONAL,15141,1515,11,3,0.2727272727272727,0.0019801980198019802,3,3,408,0.15560640732265446
Q1_2026,D30_COMPLETE_CASE_B05,CVSS_OPERATIONAL,13934,697,11,4,0.36363636363636365,0.005738880918220947,1,5,127,0.10023677979479084
Q1_2026,D30_COMPLETE_CASE_B05,EPSS_OPERATIONAL,13934,697,11,3,0.2727272727272727,0.00430416068866571,3,3,127,0.10023677979479084
Q1_2026,D30_NVD_SOURCE_B05,CVSS_OPERATIONAL,15141,758,11,0,0.0,0.0,0,0,86,0.06013986013986014
Q1_2026,D30_NVD_SOURCE_B05,EPSS_OPERATIONAL,15141,758,11,3,0.2727272727272727,0.00395778364116095,3,3,86,0.06013986013986014
Q1_2026,D30_V31_ONLY_B05,CVSS_OPERATIONAL,15141,758,11,3,0.2727272727272727,0.00395778364116095,1,4,122,0.08751793400286945
Q1_2026,D30_V31_ONLY_B05,EPSS_OPERATIONAL,15141,758,11,3,0.2727272727272727,0.00395778364116095,3,3,122,0.08751793400286945
Q1_2026,D7_AVAILABILITY_B05,CVSS_OPERATIONAL,15160,758,16,5,0.3125,0.006596306068601583,1,6,143,0.10415149308084487
Q1_2026,D7_AVAILABILITY_B05,EPSS_OPERATIONAL,15160,758,16,6,0.375,0.0079155672823219,6,6,143,0.10415149308084487


==> anc/adopted/chosen_score_provenance.csv <==
cohort,cell,source_class,provider_group,eligible_n,count,share
2025,D30_AVAILABILITY_B05,NVD_PRIMARY,NVD,38368,7507,0.19565783986655547
2025,D30_AVAILABILITY_B05,CNA,Non-NVD providers,38368,24111,0.6284143035863219
2025,D30_AVAILABILITY_B05,NONE,No usable CVSS,38368,6750,0.1759278565471226
Q1_2026,D30_AVAILABILITY_B05,NVD_PRIMARY,NVD,15141,4897,0.3234264579618255
Q1_2026,D30_AVAILABILITY_B05,CNA,Non-NVD providers,15141,9037,0.5968562182154415
Q1_2026,D30_AVAILABILITY_B05,NONE,No usable CVSS,15141,1207,0.07971732382273297


==> anc/adopted/coverage.json <==
{
  "2025": {
    "D30": {
      "cohort": {
        "dimensions": {
          "cvss_source_t": {
            "CNA": 24166,
            "NONE": 8207,
            "NVD_PRIMARY": 7544
          },
          "cvss_temporal_status": {
            "MISSING": 8207,
            "VERIFIED": 31710
          },
          "cvss_version_t": {
            "3.0": 896,
            "3.1": 30814,
            "NONE": 8207
          },
          "epss_temporal_status": {
            "MISSING": 1457,
            "VERIFIED": 38460
          },
          "nvd_rejection_state_at_t": {
            "NON_REJECTED": 38460,
            "REJECTED": 1457
          },
          "signal_availability": {
            "BOTH": 31710,
            "EPSS_ONLY": 6750,
            "NEITHER": 1457
          }
        },
        "population_n": 39917
      },
      "eligible": {
        "dimensions": {
          "cvss_source_t": {
            "CNA": 24111,
            "NONE": 6750,
            "NVD_PRIMARY": 7507
          },
          "cvss_temporal_status": {
            "MISSING": 6750,
            "VERIFIED": 31618
          },
          "cvss_version_t": {
            "3.0": 895,
            "3.1": 30723,
            "NONE": 6750
          },
          "epss_temporal_status": {
            "VERIFIED": 38368
          },
          "nvd_rejection_state_at_t": {
            "NON_REJECTED": 38368
          },
          "signal_availability": {
            "BOTH": 31618,
            "EPSS_ONLY": 6750
          }
        },
        "population_n": 38368
      }
    },
    "D7": {
      "cohort": {
        "dimensions": {
          "cvss_source_t": {
            "CNA": 26450,
            "NONE": 9106,
            "NVD_PRIMARY": 4361
          },
          "cvss_temporal_status": {
            "MISSING": 9106,
            "VERIFIED": 30811
          },
          "cvss_version_t": {
            "3.0": 1005,
            "3.1": 29806,
            "NONE": 9106
          },
          "epss_temporal_status": {
            "MISSING": 1359,
            "VERIFIED": 38558
          },
          "nvd_rejection_state_at_t": {
            "NON_REJECTED": 38546,
            "REJECTED": 1371
          },
          "signal_availability": {
            "BOTH": 30811,
            "EPSS_ONLY": 7747,
            "NEITHER": 1359
          }
        },
        "population_n": 39917
      },
      "eligible": {
        "dimensions": {
          "cvss_source_t": {
            "CNA": 26402,
            "NONE": 7735,
            "NVD_PRIMARY": 4339
          },
          "cvss_temporal_status": {
            "MISSING": 7735,
            "VERIFIED": 30741
          },
          "cvss_version_t": {
            "3.0": 1004,
            "3.1": 29737,
            "NONE": 7735
          },
          "epss_temporal_status": {
            "VERIFIED": 38476
          },
          "nvd_rejection_state_at_t": {
            "NON_REJECTED": 38476
          },
          "signal_availability": {
            "BOTH": 30741,
            "EPSS_ONLY": 7735
          }
        },
        "population_n": 38476
      }
    }
  },
  "Q1_2026": {
    "D30": {
      "cohort": {
        "dimensions": {
          "cvss_source_t": {
            "CNA": 9054,
            "NONE": 2288,
            "NVD_PRIMARY": 4913
          },
          "cvss_temporal_status": {
            "MISSING": 2288,
            "VERIFIED": 13967
          },
          "cvss_version_t": {
            "3.0": 176,
            "3.1": 13791,
            "NONE": 2288
          },
          "epss_temporal_status": {
            "MISSING": 1080,
            "VERIFIED": 15175
          },
          "nvd_rejection_state_at_t": {
            "NON_REJECTED": 15174,
            "REJECTED": 1081
          },
          "signal_availability": {
            "BOTH": 13967,
            "EPSS_ONLY": 1208,
            "NEITHER": 1080
          }
        },
        "population_n": 16255
      },
      "eligible": {
        "dimensions": {
          "cvss_source_t": {
            "CNA": 9037,
            "NONE": 1207,
            "NVD_PRIMARY": 4897
          },
          "cvss_temporal_status": {
            "MISSING": 1207,
            "VERIFIED": 13934
          },
          "cvss_version_t": {
            "3.0": 176,
            "3.1": 13758,
            "NONE": 1207
          },
          "epss_temporal_status": {
            "VERIFIED": 15141
          },
          "nvd_rejection_state_at_t": {
            "NON_REJECTED": 15141
          },
          "signal_availability": {
            "BOTH": 13934,
            "EPSS_ONLY": 1207
          }
        },
        "population_n": 15141
      }
    },
    "D7": {
      "cohort": {
        "dimensions": {
          "cvss_source_t": {
            "CNA": 9905,
            "NONE": 2972,
            "NVD_PRIMARY": 3378
          },
          "cvss_temporal_status": {
            "MISSING": 2972,
            "VERIFIED": 13283
          },
          "cvss_version_t": {
            "3.0": 217,
            "3.1": 13066,
            "NONE": 2972
          },
          "epss_temporal_status": {
            "MISSING": 1058,
            "VERIFIED": 15197
          },
          "nvd_rejection_state_at_t": {
            "NON_REJECTED": 15187,
            "REJECTED": 1068
          },
          "signal_availability": {
            "BOTH": 13283,
            "EPSS_ONLY": 1914,
            "NEITHER": 1058
          }
        },
        "population_n": 16255
      },
      "eligible": {
        "dimensions": {
          "cvss_source_t": {
            "CNA": 9888,
            "NONE": 1902,
            "NVD_PRIMARY": 3370
          },
          "cvss_temporal_status": {
            "MISSING": 1902,
            "VERIFIED": 13258
          },
          "cvss_version_t": {
            "3.0": 217,
            "3.1": 13041,
            "NONE": 1902
          },
          "epss_temporal_status": {
            "VERIFIED": 15160
          },
          "nvd_rejection_state_at_t": {
            "NON_REJECTED": 15160
          },
          "signal_availability": {
            "BOTH": 13258,
            "EPSS_ONLY": 1902
          }
        },
        "population_n": 15160
      }
    }
  }
}


==> anc/adopted/dataset.csv <==
cohort,horizon,scope_n,rejected,known_kev,other,N,P,complete_cases,cvss_only,epss_only
2025,D7,39917,1371,70,0,38476,60,30741,0,7735
2025,D30,39917,1457,92,0,38368,40,31618,0,6750
Q1_2026,D7,16255,1068,27,0,15160,16,13258,0,1902
Q1_2026,D30,16255,1081,33,0,15141,11,13934,0,1207


==> anc/adopted/descriptive_blocks.json <==
{
  "2025": [],
  "Q1_2026": [
    {
      "block": "2026-01-01/2026-02-17",
      "population_n": 6853,
      "positive_composition": {
        "both": 2,
        "cvss_only": 1,
        "epss_only": 1,
        "neither": 2
      },
      "positives": 6,
      "selected": {
        "CVSS_OPERATIONAL": 666,
        "EPSS_OPERATIONAL": 349
      }
    },
    {
      "block": "2026-02-18/2026-03-31",
      "population_n": 8288,
      "positive_composition": {
        "both": 0,
        "cvss_only": 1,
        "epss_only": 0,
        "neither": 4
      },
      "positives": 5,
      "selected": {
        "CVSS_OPERATIONAL": 92,
        "EPSS_OPERATIONAL": 409
      }
    }
  ]
}


==> anc/adopted/exclusions.json <==
{
  "2025": {
    "D30": {
      "ALREADY_KEV_AT_T": 92,
      "ELIGIBLE": 38368,
      "NVD_REJECTED_AT_T": 1457
    },
    "D7": {
      "ALREADY_KEV_AT_T": 70,
      "ELIGIBLE": 38476,
      "NVD_REJECTED_AT_T": 1371
    }
  },
  "Q1_2026": {
    "D30": {
      "ALREADY_KEV_AT_T": 33,
      "ELIGIBLE": 15141,
      "NVD_REJECTED_AT_T": 1081
    },
    "D7": {
      "ALREADY_KEV_AT_T": 27,
      "ELIGIBLE": 15160,
      "NVD_REJECTED_AT_T": 1068
    }
  }
}


==> anc/adopted/monthly_availability.csv <==
cohort,month,N,cvss_available,epss_available,nvd_available,nvd_absent,nvd_unresolved
2025,2025-03,2220,2023,2220,235,1985,0
2025,2025-04,4026,3661,4026,561,3465,0
2025,2025-05,3970,3252,3970,899,3071,0
2025,2025-06,3677,3050,3677,601,3076,0
2025,2025-07,3771,3026,3771,699,3072,0
2025,2025-08,3623,3055,3623,786,2837,0
2025,2025-09,4317,3324,4317,837,3480,0
2025,2025-10,4271,3328,4271,1056,3215,0
2025,2025-11,3015,2723,3015,685,2330,0
2025,2025-12,5478,4176,5478,1148,4330,0
Q1_2026,2026-01,4304,3779,4304,1022,3282,0
Q1_2026,2026-02,4604,4201,4604,1659,2945,0
Q1_2026,2026-03,6233,5954,6233,2216,4017,0


==> anc/adopted/nvd_availability_by_kev.json <==
{
  "2025": {
    "availability_proportions": {
      "negative": 0.19570548945940305,
      "positive": 0.15
    },
    "counts": {
      "ABSENT": {
        "negative": 30827,
        "positive": 34
      },
      "AVAILABLE": {
        "negative": 7501,
        "positive": 6
      },
      "UNRESOLVED": {
        "negative": 0,
        "positive": 0
      }
    },
    "determinate_n": 38368,
    "difference_percentage_points": -4.570548945940306,
    "population_n": 38368
  },
  "Q1_2026": {
    "availability_proportions": {
      "negative": 0.3235294117647059,
      "positive": 0.18181818181818182
    },
    "counts": {
      "ABSENT": {
        "negative": 10235,
        "positive": 9
      },
      "AVAILABLE": {
        "negative": 4895,
        "positive": 2
      },
      "UNRESOLVED": {
        "negative": 0,
        "positive": 0
      }
    },
    "determinate_n": 15141,
    "difference_percentage_points": -14.171122994652407,
    "population_n": 15141
  }
}


==> anc/adopted/positives.csv <==
cohort,cve_id,positive,publication_date,decision_date,kev_date_added,cvss_score,cvss_version,cvss_source,epss_score,days_publication_to_kev,nvd_vector_status_d30,rank_cvss,rank_epss,selected_cvss,selected_epss,manual_check_scope
2025,CVE-2023-43000,1,2025-11-05,2025-12-05,2026-03-05,8.8,3.1,CNA,0.00042,120,ABSENT,6630,14378,false,false,outside_C8_Q1_scope
2025,CVE-2025-11953,1,2025-11-03,2025-12-03,2026-02-05,9.8,3.1,CNA,0.00505,94,ABSENT,3267,1040,false,true,outside_C8_Q1_scope
2025,CVE-2025-20281,1,2025-06-25,2025-07-25,2025-07-28,10.0,3.1,CNA,0.00057,33,ABSENT,50,8929,true,false,outside_C8_Q1_scope
2025,CVE-2025-21042,1,2025-09-12,2025-10-12,2025-11-10,9.8,3.1,NVD_PRIMARY,0.00198,59,AVAILABLE,2673,2591,false,false,outside_C8_Q1_scope
2025,CVE-2025-26399,1,2025-09-23,2025-10-23,2026-03-09,9.8,3.1,CNA,0.00185,167,ABSENT,2842,2737,false,false,outside_C8_Q1_scope
2025,CVE-2025-2746,1,2025-03-24,2025-04-23,2025-10-20,9.8,3.1,CNA,0.00116,210,ABSENT,333,4362,true,false,outside_C8_Q1_scope
2025,CVE-2025-2747,1,2025-03-24,2025-04-23,2025-10-20,9.8,3.1,CNA,0.00116,210,ABSENT,334,4363,true,false,outside_C8_Q1_scope
2025,CVE-2025-2775,1,2025-05-07,2025-06-06,2025-07-22,9.3,3.1,CNA,0.08121,76,ABSENT,4136,163,false,true,outside_C8_Q1_scope
2025,CVE-2025-2776,1,2025-05-07,2025-06-06,2025-07-22,9.3,3.1,CNA,0.13468,76,ABSENT,4137,102,false,true,outside_C8_Q1_scope
2025,CVE-2025-32433,1,2025-04-16,2025-05-16,2025-06-09,10.0,3.1,CNA,0.37732,54,ABSENT,12,41,true,true,outside_C8_Q1_scope
2025,CVE-2025-32463,1,2025-06-30,2025-07-30,2025-09-29,7.8,3.1,NVD_PRIMARY,0.00303,91,AVAILABLE,9314,1763,false,true,outside_C8_Q1_scope
2025,CVE-2025-33073,1,2025-06-10,2025-07-10,2025-10-20,8.8,3.1,CNA,0.00393,132,ABSENT,5264,1278,false,true,outside_C8_Q1_scope
2025,CVE-2025-34291,1,2025-12-05,2026-01-04,2026-05-21,__NULL__,NONE,NONE,0.02626,167,ABSENT,37187,292,false,true,outside_C8_Q1_scope
2025,CVE-2025-38352,1,2025-07-22,2025-08-21,2025-09-04,__NULL__,NONE,NONE,0.00032,44,ABSENT,34012,21842,false,false,outside_C8_Q1_scope
2025,CVE-2025-3935,1,2025-04-25,2025-05-25,2025-06-02,8.1,3.1,CNA,0.00256,38,ABSENT,8041,2094,false,false,outside_C8_Q1_scope
2025,CVE-2025-4008,1,2025-05-21,2025-06-20,2025-10-02,__NULL__,NONE,NONE,0.03556,134,ABSENT,32802,250,false,true,outside_C8_Q1_scope
2025,CVE-2025-41244,1,2025-09-29,2025-10-29,2025-10-30,7.8,3.1,CNA,8e-05,31,ABSENT,10000,37742,false,false,outside_C8_Q1_scope
2025,CVE-2025-43510,1,2025-12-12,2026-01-11,2026-03-20,7.8,3.1,NVD_PRIMARY,0.00013,98,AVAILABLE,10445,36770,false,false,outside_C8_Q1_scope
2025,CVE-2025-43520,1,2025-12-12,2026-01-11,2026-03-20,7.1,3.1,NVD_PRIMARY,0.00014,98,AVAILABLE,15565,35994,false,false,outside_C8_Q1_scope
2025,CVE-2025-47827,1,2025-06-05,2025-07-05,2025-10-14,8.4,3.1,CNA,5e-05,131,ABSENT,7565,38143,false,false,outside_C8_Q1_scope
2025,CVE-2025-48384,1,2025-07-08,2025-08-07,2025-08-25,8.0,3.1,CNA,0.00016,48,ABSENT,8696,34229,false,false,outside_C8_Q1_scope
2025,CVE-2025-48703,1,2025-09-19,2025-10-19,2025-11-04,9.0,3.1,CNA,0.00158,46,ABSENT,4637,3135,false,false,outside_C8_Q1_scope
2025,CVE-2025-48927,1,2025-05-28,2025-06-27,2025-07-01,5.3,3.1,CNA,0.00036,34,ABSENT,25881,17870,false,false,outside_C8_Q1_scope
2025,CVE-2025-48928,1,2025-05-28,2025-06-27,2025-07-01,4.0,3.1,CNA,0.00016,34,ABSENT,30444,34090,false,false,outside_C8_Q1_scope
2025,CVE-2025-5086,1,2025-06-02,2025-07-02,2025-09-11,9.0,3.1,CNA,0.18937,101,ABSENT,4617,71,false,true,outside_C8_Q1_scope
2025,CVE-2025-53521,1,2025-10-15,2025-11-14,2026-03-27,7.5,3.1,CNA,0.00104,163,ABSENT,12412,4880,false,false,outside_C8_Q1_scope
2025,CVE-2025-54236,1,2025-09-09,2025-10-09,2025-10-24,9.1,3.1,CNA,0.00333,45,ABSENT,4449,1612,false,true,outside_C8_Q1_scope
2025,CVE-2025-54253,1,2025-08-05,2025-09-04,2025-10-15,10.0,3.1,CNA,0.00644,71,ABSENT,72,855,true,true,outside_C8_Q1_scope
2025,CVE-2025-54313,1,2025-07-19,2025-08-18,2026-01-22,7.5,3.1,CNA,0.00022,187,ABSENT,11800,31619,false,false,outside_C8_Q1_scope
2025,CVE-2025-60710,1,2025-11-11,2025-12-11,2026-04-13,7.8,3.1,CNA,0.00076,153,ABSENT,10253,6723,false,false,outside_C8_Q1_scope
2025,CVE-2025-61757,1,2025-10-21,2025-11-20,2025-11-21,9.8,3.1,CNA,0.00114,31,ABSENT,3127,4498,false,false,outside_C8_Q1_scope
2025,CVE-2025-6204,1,2025-08-04,2025-09-03,2025-10-28,8.0,3.1,CNA,0.00095,85,ABSENT,8709,5380,false,false,outside_C8_Q1_scope
2025,CVE-2025-6205,1,2025-08-04,2025-09-03,2025-10-28,9.1,3.1,CNA,0.00039,85,ABSENT,4413,15961,false,false,outside_C8_Q1_scope
2025,CVE-2025-6218,1,2025-06-21,2025-07-21,2025-12-09,7.8,3.0,CNA,0.00538,171,ABSENT,9291,986,false,true,outside_C8_Q1_scope
2025,CVE-2025-64328,1,2025-11-07,2025-12-07,2026-02-03,__NULL__,NONE,NONE,0.01703,88,ABSENT,36789,388,false,true,outside_C8_Q1_scope
2025,CVE-2025-68461,1,2025-12-18,2026-01-17,2026-02-20,6.1,3.1,NVD_PRIMARY,0.00042,64,AVAILABLE,21686,14425,false,false,outside_C8_Q1_scope
2025,CVE-2025-68613,1,2025-12-19,2026-01-18,2026-03-11,8.8,3.1,NVD_PRIMARY,0.63782,82,AVAILABLE,7059,17,false,true,outside_C8_Q1_scope
2025,CVE-2025-68645,1,2025-12-22,2026-01-21,2026-01-22,8.8,3.1,CNA,0.0977,31,ABSENT,7066,142,false,true,outside_C8_Q1_scope
2025,CVE-2025-8110,1,2025-12-10,2026-01-09,2026-01-12,__NULL__,NONE,NONE,0.00039,33,ABSENT,37496,16133,false,false,outside_C8_Q1_scope
2025,CVE-2025-9242,1,2025-09-17,2025-10-17,2025-11-12,__NULL__,NONE,NONE,0.0038,56,ABSENT,35514,1343,false,true,outside_C8_Q1_scope
Q1_2026,CVE-2025-66376,1,2026-01-05,2026-02-04,2026-03-18,7.2,3.1,CNA,0.00043,72,ABSENT,6926,5776,false,false,C8_Q1_D30_completed_2026-11-07
Q1_2026,CVE-2025-67038,1,2026-03-11,2026-04-10,2026-06-23,9.8,3.1,CNA,0.00069,104,ABSENT,1265,3222,false,false,C8_Q1_D30_completed_2026-11-07
Q1_2026,CVE-2025-68686,1,2026-02-10,2026-03-12,2026-07-27,5.9,3.1,CNA,0.00029,167,ABSENT,10190,9612,false,false,C8_Q1_D30_completed_2026-11-07
Q1_2026,CVE-2026-0770,1,2026-01-23,2026-02-22,2026-07-21,9.8,3.0,CNA,0.00795,179,ABSENT,497,184,true,true,C8_Q1_D30_completed_2026-11-07
Q1_2026,CVE-2026-1340,1,2026-01-29,2026-02-28,2026-04-08,9.8,3.1,CNA,0.41905,69,ABSENT,579,7,true,true,C8_Q1_D30_completed_2026-11-07
Q1_2026,CVE-2026-20079,1,2026-03-04,2026-04-03,2026-09-09,10.0,3.1,CNA,0.00047,189,ABSENT,52,5294,true,false,C8_Q1_D30_completed_2026-11-07
Q1_2026,CVE-2026-20122,1,2026-02-25,2026-03-27,2026-04-20,5.4,3.1,NVD_PRIMARY,0.00015,54,AVAILABLE,11278,12541,false,false,C8_Q1_D30_completed_2026-11-07
Q1_2026,CVE-2026-20128,1,2026-02-25,2026-03-27,2026-04-20,7.5,3.1,CNA,0.0001,54,ABSENT,6009,14210,false,false,C8_Q1_D30_completed_2026-11-07
Q1_2026,CVE-2026-20133,1,2026-02-25,2026-03-27,2026-04-20,7.5,3.1,NVD_PRIMARY,0.00064,54,AVAILABLE,6010,3462,false,false,C8_Q1_D30_completed_2026-11-07
Q1_2026,CVE-2026-20963,1,2026-01-13,2026-02-12,2026-03-18,8.8,3.1,CNA,0.01417,64,ABSENT,2099,114,false,true,C8_Q1_D30_completed_2026-11-07
Q1_2026,CVE-2026-21643,1,2026-02-06,2026-03-08,2026-04-13,9.8,3.1,CNA,0.0003,66,ABSENT,659,9247,true,false,C8_Q1_D30_completed_2026-11-07


==> anc/adopted/primary_composition.csv <==
cohort,cell,N,k,P,both,cvss_only,epss_only,neither,selected_list_intersection,selected_list_jaccard
2025,D30_AVAILABILITY_B05,38368,1919,40,2,3,14,21,268,0.07507002801120448
Q1_2026,D30_AVAILABILITY_B05,15141,758,11,2,2,1,6,135,0.09775524981897175


==> anc/adopted/publication_month_availability.json <==
{
  "2025": [
    {
      "cvss_available": 2023,
      "epss_available": 2220,
      "month": "2025-03",
      "nvd": {
        "ABSENT": 1985,
        "AVAILABLE": 235,
        "UNRESOLVED": 0
      },
      "population_n": 2220
    },
    {
      "cvss_available": 3661,
      "epss_available": 4026,
      "month": "2025-04",
      "nvd": {
        "ABSENT": 3465,
        "AVAILABLE": 561,
        "UNRESOLVED": 0
      },
      "population_n": 4026
    },
    {
      "cvss_available": 3252,
      "epss_available": 3970,
      "month": "2025-05",
      "nvd": {
        "ABSENT": 3071,
        "AVAILABLE": 899,
        "UNRESOLVED": 0
      },
      "population_n": 3970
    },
    {
      "cvss_available": 3050,
      "epss_available": 3677,
      "month": "2025-06",
      "nvd": {
        "ABSENT": 3076,
        "AVAILABLE": 601,
        "UNRESOLVED": 0
      },
      "population_n": 3677
    },
    {
      "cvss_available": 3026,
      "epss_available": 3771,
      "month": "2025-07",
      "nvd": {
        "ABSENT": 3072,
        "AVAILABLE": 699,
        "UNRESOLVED": 0
      },
      "population_n": 3771
    },
    {
      "cvss_available": 3055,
      "epss_available": 3623,
      "month": "2025-08",
      "nvd": {
        "ABSENT": 2837,
        "AVAILABLE": 786,
        "UNRESOLVED": 0
      },
      "population_n": 3623
    },
    {
      "cvss_available": 3324,
      "epss_available": 4317,
      "month": "2025-09",
      "nvd": {
        "ABSENT": 3480,
        "AVAILABLE": 837,
        "UNRESOLVED": 0
      },
      "population_n": 4317
    },
    {
      "cvss_available": 3328,
      "epss_available": 4271,
      "month": "2025-10",
      "nvd": {
        "ABSENT": 3215,
        "AVAILABLE": 1056,
        "UNRESOLVED": 0
      },
      "population_n": 4271
    },
    {
      "cvss_available": 2723,
      "epss_available": 3015,
      "month": "2025-11",
      "nvd": {
        "ABSENT": 2330,
        "AVAILABLE": 685,
        "UNRESOLVED": 0
      },
      "population_n": 3015
    },
    {
      "cvss_available": 4176,
      "epss_available": 5478,
      "month": "2025-12",
      "nvd": {
        "ABSENT": 4330,
        "AVAILABLE": 1148,
        "UNRESOLVED": 0
      },
      "population_n": 5478
    }
  ],
  "Q1_2026": [
    {
      "cvss_available": 3779,
      "epss_available": 4304,
      "month": "2026-01",
      "nvd": {
        "ABSENT": 3282,
        "AVAILABLE": 1022,
        "UNRESOLVED": 0
      },
      "population_n": 4304
    },
    {
      "cvss_available": 4201,
      "epss_available": 4604,
      "month": "2026-02",
      "nvd": {
        "ABSENT": 2945,
        "AVAILABLE": 1659,
        "UNRESOLVED": 0
      },
      "population_n": 4604
    },
    {
      "cvss_available": 5954,
      "epss_available": 6233,
      "month": "2026-03",
      "nvd": {
        "ABSENT": 4017,
        "AVAILABLE": 2216,
        "UNRESOLVED": 0
      },
      "population_n": 6233
    }
  ]
}


==> anc/adopted/q1_tie_mechanism.json <==
{
  "blocks": [
    {
      "above_count": 77,
      "block": "2026-01-01/2026-02-17",
      "block_index": 1,
      "tied_selected_count": 589
    },
    {
      "above_count": 92,
      "block": "2026-02-18/2026-03-31",
      "block_index": 2,
      "tied_selected_count": 0
    }
  ],
  "boundaries": {
    "first_not_selected": {
      "block_index": 1,
      "cell": "D30_AVAILABILITY_B05",
      "cohort": "Q1_2026",
      "cve_id": "CVE-2020-37181",
      "positive": 0,
      "publication_date": "2026-02-11",
      "publication_timestamp": "2026-02-11T21:16:11.503000Z",
      "rank": 759,
      "region": "TIED_AT_CUTOFF",
      "score": 9.8,
      "selected": false,
      "strategy": "CVSS_OPERATIONAL"
    },
    "last_selected": {
      "block_index": 1,
      "cell": "D30_AVAILABILITY_B05",
      "cohort": "Q1_2026",
      "cve_id": "CVE-2020-37176",
      "positive": 0,
      "publication_date": "2026-02-11",
      "publication_timestamp": "2026-02-11T21:16:10.617000Z",
      "rank": 758,
      "region": "TIED_AT_CUTOFF",
      "score": 9.8,
      "selected": true,
      "strategy": "CVSS_OPERATIONAL"
    },
    "same_publication_date": true,
    "same_publication_timestamp": false
  },
  "summary": {
    "A": 169,
    "T": 1434,
    "a": 1,
    "cell": "D30_AVAILABILITY_B05",
    "cohort": "Q1_2026",
    "cutoff_score": 9.8,
    "q": 4,
    "r": 589,
    "strategy": "CVSS_OPERATIONAL",
    "tied_positive_not_selected": 1,
    "tied_positive_selected": 3
  },
  "tied_positives": [
    {
      "block_index": 1,
      "cell": "D30_AVAILABILITY_B05",
      "cohort": "Q1_2026",
      "cve_id": "CVE-2026-0770",
      "positive": 1,
      "publication_date": "2026-01-23",
      "publication_timestamp": "2026-01-23T04:16:04.063000Z",
      "rank": 497,
      "region": "TIED_AT_CUTOFF",
      "score": 9.8,
      "selected": true,
      "strategy": "CVSS_OPERATIONAL"
    },
    {
      "block_index": 1,
      "cell": "D30_AVAILABILITY_B05",
      "cohort": "Q1_2026",
      "cve_id": "CVE-2026-1340",
      "positive": 1,
      "publication_date": "2026-01-29",
      "publication_timestamp": "2026-01-29T22:15:53.313000Z",
      "rank": 579,
      "region": "TIED_AT_CUTOFF",
      "score": 9.8,
      "selected": true,
      "strategy": "CVSS_OPERATIONAL"
    },
    {
      "block_index": 1,
      "cell": "D30_AVAILABILITY_B05",
      "cohort": "Q1_2026",
      "cve_id": "CVE-2026-21643",
      "positive": 1,
      "publication_date": "2026-02-06",
      "publication_timestamp": "2026-02-06T09:15:49.330000Z",
      "rank": 659,
      "region": "TIED_AT_CUTOFF",
      "score": 9.8,
      "selected": true,
      "strategy": "CVSS_OPERATIONAL"
    },
    {
      "block_index": 2,
      "cell": "D30_AVAILABILITY_B05",
      "cohort": "Q1_2026",
      "cve_id": "CVE-2025-67038",
      "positive": 1,
      "publication_date": "2026-03-11",
      "publication_timestamp": "2026-03-11T17:16:52.010000Z",
      "rank": 1265,
      "region": "TIED_AT_CUTOFF",
      "score": 9.8,
      "selected": false,
      "strategy": "CVSS_OPERATIONAL"
    }
  ]
}


==> anc/adopted/q1_tie_membership.csv <==
cohort,cell,strategy,cve_id,rank,region,score,publication_timestamp,publication_date,block_index,selected,positive
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-61492,1,ABOVE_CUTOFF,10.0,2026-01-07T18:15:51.117000Z,2026-01-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21858,2,ABOVE_CUTOFF,10.0,2026-01-08T00:15:59.990000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70974,3,ABOVE_CUTOFF,10.0,2026-01-09T07:16:02.677000Z,2026-01-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-64090,4,ABOVE_CUTOFF,10.0,2026-01-09T10:15:46.480000Z,2026-01-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-64093,5,ABOVE_CUTOFF,10.0,2026-01-09T10:15:46.890000Z,2026-01-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-65091,6,ABOVE_CUTOFF,10.0,2026-01-10T04:16:01.180000Z,2026-01-10,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-63314,7,ABOVE_CUTOFF,10.0,2026-01-12T17:15:52.180000Z,2026-01-12,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-40805,8,ABOVE_CUTOFF,10.0,2026-01-13T10:15:58.047000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0881,9,ABOVE_CUTOFF,10.0,2026-01-13T14:16:38.657000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-68271,10,ABOVE_CUTOFF,10.0,2026-01-13T19:16:14.673000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22686,11,ABOVE_CUTOFF,10.0,2026-01-14T00:15:49.957000Z,2026-01-14,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23550,12,ABOVE_CUTOFF,10.0,2026-01-14T09:16:02.520000Z,2026-01-14,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-61937,13,ABOVE_CUTOFF,10.0,2026-01-16T02:16:42.833000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23800,14,ABOVE_CUTOFF,10.0,2026-01-16T21:15:52.037000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21636,15,ABOVE_CUTOFF,10.0,2026-01-20T21:16:05.813000Z,2026-01-20,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21962,16,ABOVE_CUTOFF,10.0,2026-01-20T22:15:59.110000Z,2026-01-20,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69828,17,ABOVE_CUTOFF,10.0,2026-01-22T17:16:28.403000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-4320,18,ABOVE_CUTOFF,10.0,2026-01-23T13:15:49.123000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22709,19,ABOVE_CUTOFF,10.0,2026-01-26T22:15:55.890000Z,2026-01-26,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23830,20,ABOVE_CUTOFF,10.0,2026-01-28T00:15:50.170000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-57792,21,ABOVE_CUTOFF,10.0,2026-01-28T18:16:49.463000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24054,22,ABOVE_CUTOFF,10.0,2026-01-29T18:16:15.270000Z,2026-01-29,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1699,23,ABOVE_CUTOFF,10.0,2026-01-30T10:15:56.617000Z,2026-01-30,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25142,24,ABOVE_CUTOFF,10.0,2026-02-02T23:16:09.440000Z,2026-02-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-10878,25,ABOVE_CUTOFF,10.0,2026-02-03T20:15:55.837000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25150,26,ABOVE_CUTOFF,10.0,2026-02-03T22:16:30.690000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1633,27,ABOVE_CUTOFF,10.0,2026-02-04T00:16:08.557000Z,2026-02-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-68121,28,ABOVE_CUTOFF,10.0,2026-02-05T18:16:10.857000Z,2026-02-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25725,29,ABOVE_CUTOFF,10.0,2026-02-06T18:16:00.187000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25520,30,ABOVE_CUTOFF,10.0,2026-02-06T20:16:10.440000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25586,31,ABOVE_CUTOFF,10.0,2026-02-06T20:16:10.770000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25587,32,ABOVE_CUTOFF,10.0,2026-02-06T20:16:10.930000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25632,33,ABOVE_CUTOFF,10.0,2026-02-06T21:16:18.377000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25881,34,ABOVE_CUTOFF,10.0,2026-02-09T22:16:03.423000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-64075,35,ABOVE_CUTOFF,10.0,2026-02-11T16:15:57.250000Z,2026-02-11,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26216,36,ABOVE_CUTOFF,10.0,2026-02-12T16:16:17.447000Z,2026-02-12,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69770,37,ABOVE_CUTOFF,10.0,2026-02-13T18:16:18.043000Z,2026-02-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2577,38,ABOVE_CUTOFF,10.0,2026-02-16T10:16:08.827000Z,2026-02-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14009,39,ABOVE_CUTOFF,10.0,2026-02-18T18:24:19.410000Z,2026-02-18,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-30411,40,ABOVE_CUTOFF,10.0,2026-02-20T01:15:59.493000Z,2026-02-20,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-30412,41,ABOVE_CUTOFF,10.0,2026-02-20T01:15:59.643000Z,2026-02-20,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-30416,42,ABOVE_CUTOFF,10.0,2026-02-20T01:15:59.790000Z,2026-02-20,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2021-35402,43,ABOVE_CUTOFF,10.0,2026-02-20T19:23:14.200000Z,2026-02-20,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27211,44,ABOVE_CUTOFF,10.0,2026-02-21T06:17:01.253000Z,2026-02-21,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23693,45,ABOVE_CUTOFF,10.0,2026-02-23T21:19:10.157000Z,2026-02-23,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2760,46,ABOVE_CUTOFF,10.0,2026-02-24T14:16:24.257000Z,2026-02-24,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2761,47,ABOVE_CUTOFF,10.0,2026-02-24T14:16:24.370000Z,2026-02-24,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2768,48,ABOVE_CUTOFF,10.0,2026-02-24T14:16:25.183000Z,2026-02-24,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2776,49,ABOVE_CUTOFF,10.0,2026-02-24T14:16:26.023000Z,2026-02-24,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2778,50,ABOVE_CUTOFF,10.0,2026-02-24T14:16:26.230000Z,2026-02-24,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27597,51,ABOVE_CUTOFF,10.0,2026-02-25T04:16:03.557000Z,2026-02-25,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-20079,52,ABOVE_CUTOFF,10.0,2026-03-04T18:16:24.230000Z,2026-03-04,2,true,1
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-29128,53,ABOVE_CUTOFF,10.0,2026-03-05T06:16:51.743000Z,2026-03-05,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0848,54,ABOVE_CUTOFF,10.0,2026-03-05T21:16:14.263000Z,2026-03-05,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30966,55,ABOVE_CUTOFF,10.0,2026-03-10T21:16:48.980000Z,2026-03-10,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-31957,56,ABOVE_CUTOFF,10.0,2026-03-11T20:16:16.447000Z,2026-03-11,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3611,57,ABOVE_CUTOFF,10.0,2026-03-12T21:16:27.693000Z,2026-03-12,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26954,58,ABOVE_CUTOFF,10.0,2026-03-13T19:54:31.143000Z,2026-03-13,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32737,59,ABOVE_CUTOFF,10.0,2026-03-18T23:17:30.050000Z,2026-03-18,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22557,60,ABOVE_CUTOFF,10.0,2026-03-19T15:16:23.533000Z,2026-03-19,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26138,61,ABOVE_CUTOFF,10.0,2026-03-19T21:17:08.217000Z,2026-03-19,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30836,62,ABOVE_CUTOFF,10.0,2026-03-19T21:17:09.783000Z,2026-03-19,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33128,63,ABOVE_CUTOFF,10.0,2026-03-20T10:16:19.160000Z,2026-03-20,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3587,64,ABOVE_CUTOFF,10.0,2026-03-23T08:16:17.360000Z,2026-03-23,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33478,65,ABOVE_CUTOFF,10.0,2026-03-23T15:16:34.063000Z,2026-03-23,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4688,66,ABOVE_CUTOFF,10.0,2026-03-24T13:16:04.640000Z,2026-03-24,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4689,67,ABOVE_CUTOFF,10.0,2026-03-24T13:16:04.737000Z,2026-03-24,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4692,68,ABOVE_CUTOFF,10.0,2026-03-24T13:16:05.040000Z,2026-03-24,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4725,69,ABOVE_CUTOFF,10.0,2026-03-24T13:16:08.377000Z,2026-03-24,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33494,70,ABOVE_CUTOFF,10.0,2026-03-26T18:16:30.400000Z,2026-03-26,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30302,71,ABOVE_CUTOFF,10.0,2026-03-27T16:16:23.210000Z,2026-03-27,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15036,72,ABOVE_CUTOFF,10.0,2026-03-30T02:16:14.413000Z,2026-03-30,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28505,73,ABOVE_CUTOFF,10.0,2026-03-30T20:16:20.180000Z,2026-03-30,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-34162,74,ABOVE_CUTOFF,10.0,2026-03-31T15:16:16.960000Z,2026-03-31,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-31048,75,ABOVE_CUTOFF,9.9,2026-01-05T11:17:40.780000Z,2026-01-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-30996,76,ABOVE_CUTOFF,9.9,2026-01-06T21:15:42.560000Z,2026-01-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21877,77,ABOVE_CUTOFF,9.9,2026-01-08T01:15:55.697000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-46066,78,ABOVE_CUTOFF,9.9,2026-01-12T17:15:50.700000Z,2026-01-12,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22252,79,ABOVE_CUTOFF,9.9,2026-01-12T19:16:03.200000Z,2026-01-12,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0501,80,ABOVE_CUTOFF,9.9,2026-01-13T02:15:52.797000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67084,81,ABOVE_CUTOFF,9.9,2026-01-15T15:15:51.427000Z,2026-01-15,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0863,82,ABOVE_CUTOFF,9.9,2026-01-18T16:15:50.450000Z,2026-01-18,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22797,83,ABOVE_CUTOFF,9.9,2026-01-19T18:16:04.950000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22844,84,ABOVE_CUTOFF,9.9,2026-01-20T14:16:21.980000Z,2026-01-20,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0933,85,ABOVE_CUTOFF,9.9,2026-01-20T23:16:06.043000Z,2026-01-20,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-62050,86,ABOVE_CUTOFF,9.9,2026-01-22T17:15:58.630000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-62056,87,ABOVE_CUTOFF,9.9,2026-01-22T17:15:58.757000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67968,88,ABOVE_CUTOFF,9.9,2026-01-22T17:16:06.357000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-68909,89,ABOVE_CUTOFF,9.9,2026-01-22T17:16:14.847000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-68910,90,ABOVE_CUTOFF,9.9,2026-01-22T17:16:14.990000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-68986,91,ABOVE_CUTOFF,9.9,2026-01-22T17:16:15.483000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70983,92,ABOVE_CUTOFF,9.9,2026-01-23T19:15:53.793000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2016-15057,93,ABOVE_CUTOFF,9.9,2026-01-26T12:15:46.353000Z,2026-01-26,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70982,94,ABOVE_CUTOFF,9.9,2026-01-26T17:16:11.943000Z,2026-01-26,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1470,95,ABOVE_CUTOFF,9.9,2026-01-27T15:15:57.143000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22039,96,ABOVE_CUTOFF,9.9,2026-01-27T17:16:12.097000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24740,97,ABOVE_CUTOFF,9.9,2026-01-27T21:16:03.277000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24841,98,ABOVE_CUTOFF,9.9,2026-01-28T01:16:14.797000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-57795,99,ABOVE_CUTOFF,9.9,2026-01-28T18:16:49.827000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-68662,100,ABOVE_CUTOFF,9.9,2026-01-28T20:16:11.860000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25049,101,ABOVE_CUTOFF,9.9,2026-02-04T17:16:22.833000Z,2026-02-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25052,102,ABOVE_CUTOFF,9.9,2026-02-04T17:16:23.113000Z,2026-02-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25053,103,ABOVE_CUTOFF,9.9,2026-02-04T17:16:23.243000Z,2026-02-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25115,104,ABOVE_CUTOFF,9.9,2026-02-04T17:16:23.877000Z,2026-02-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25592,105,ABOVE_CUTOFF,9.9,2026-02-06T21:16:17.647000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25763,106,ABOVE_CUTOFF,9.9,2026-02-06T22:16:12.420000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1868,107,ABOVE_CUTOFF,9.9,2026-02-09T07:16:18.250000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0488,108,ABOVE_CUTOFF,9.9,2026-02-10T04:16:01.710000Z,2026-02-10,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26009,109,ABOVE_CUTOFF,9.9,2026-02-10T19:16:04.437000Z,2026-02-10,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26068,110,ABOVE_CUTOFF,9.9,2026-02-12T22:16:06.507000Z,2026-02-12,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26268,111,ABOVE_CUTOFF,9.9,2026-02-13T17:16:14.227000Z,2026-02-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70830,112,ABOVE_CUTOFF,9.9,2026-02-17T16:20:25.833000Z,2026-02-17,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-59793,113,ABOVE_CUTOFF,9.9,2026-02-17T19:21:54.927000Z,2026-02-17,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26030,114,ABOVE_CUTOFF,9.9,2026-02-19T17:24:50.487000Z,2026-02-19,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67979,115,ABOVE_CUTOFF,9.9,2026-02-20T16:22:04.190000Z,2026-02-20,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-68549,116,ABOVE_CUTOFF,9.9,2026-02-20T16:22:12.037000Z,2026-02-20,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69403,117,ABOVE_CUTOFF,9.9,2026-02-20T16:22:26.157000Z,2026-02-20,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27112,118,ABOVE_CUTOFF,9.9,2026-02-20T22:16:29.343000Z,2026-02-20,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27574,119,ABOVE_CUTOFF,9.9,2026-02-21T11:15:57.443000Z,2026-02-21,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-11165,120,ABOVE_CUTOFF,9.9,2026-02-24T09:16:12.310000Z,2026-02-24,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27626,121,ABOVE_CUTOFF,9.9,2026-02-25T03:16:06.347000Z,2026-02-25,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-62878,122,ABOVE_CUTOFF,9.9,2026-02-25T11:16:01.747000Z,2026-02-25,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27494,123,ABOVE_CUTOFF,9.9,2026-02-25T23:16:20.677000Z,2026-02-25,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27495,124,ABOVE_CUTOFF,9.9,2026-02-25T23:16:20.853000Z,2026-02-25,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27577,125,ABOVE_CUTOFF,9.9,2026-02-25T23:16:21.387000Z,2026-02-25,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27941,126,ABOVE_CUTOFF,9.9,2026-02-26T02:16:22.160000Z,2026-02-26,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27952,127,ABOVE_CUTOFF,9.9,2026-02-26T02:16:22.940000Z,2026-02-26,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27965,128,ABOVE_CUTOFF,9.9,2026-02-26T02:16:23.647000Z,2026-02-26,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28286,129,ABOVE_CUTOFF,9.9,2026-03-02T17:16:33.610000Z,2026-03-02,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24848,130,ABOVE_CUTOFF,9.9,2026-03-03T22:16:28.293000Z,2026-03-03,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-68553,131,ABOVE_CUTOFF,9.9,2026-03-05T06:16:11.843000Z,2026-03-05,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-68554,132,ABOVE_CUTOFF,9.9,2026-03-05T06:16:11.983000Z,2026-03-05,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-68555,133,ABOVE_CUTOFF,9.9,2026-03-05T06:16:12.120000Z,2026-03-05,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22390,134,ABOVE_CUTOFF,9.9,2026-03-05T06:16:13.520000Z,2026-03-05,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24960,135,ABOVE_CUTOFF,9.9,2026-03-05T06:16:23.040000Z,2026-03-05,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28466,136,ABOVE_CUTOFF,9.9,2026-03-05T22:16:19.790000Z,2026-03-05,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30887,137,ABOVE_CUTOFF,9.9,2026-03-10T17:40:14.887000Z,2026-03-10,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30921,138,ABOVE_CUTOFF,9.9,2026-03-10T17:40:16.160000Z,2026-03-10,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30956,139,ABOVE_CUTOFF,9.9,2026-03-10T18:18:54.587000Z,2026-03-10,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30957,140,ABOVE_CUTOFF,9.9,2026-03-10T18:18:54.737000Z,2026-03-10,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-66956,141,ABOVE_CUTOFF,9.9,2026-03-11T21:16:13.037000Z,2026-03-11,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27591,142,ABOVE_CUTOFF,9.9,2026-03-11T22:16:32.290000Z,2026-03-11,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21669,143,ABOVE_CUTOFF,9.9,2026-03-12T15:16:13.383000Z,2026-03-12,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21708,144,ABOVE_CUTOFF,9.9,2026-03-12T17:16:36.683000Z,2026-03-12,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32306,145,ABOVE_CUTOFF,9.9,2026-03-13T19:54:42.000000Z,2026-03-13,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32621,146,ABOVE_CUTOFF,9.9,2026-03-16T14:19:39.797000Z,2026-03-16,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32731,147,ABOVE_CUTOFF,9.9,2026-03-18T23:17:29.543000Z,2026-03-18,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26137,148,ABOVE_CUTOFF,9.9,2026-03-19T21:17:08.050000Z,2026-03-19,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32768,149,ABOVE_CUTOFF,9.9,2026-03-20T06:16:09.937000Z,2026-03-20,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22172,150,ABOVE_CUTOFF,9.9,2026-03-20T15:16:15.490000Z,2026-03-20,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32710,151,ABOVE_CUTOFF,9.9,2026-03-20T19:16:16.670000Z,2026-03-20,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32048,152,ABOVE_CUTOFF,9.9,2026-03-21T01:17:07.510000Z,2026-03-21,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33309,153,ABOVE_CUTOFF,9.9,2026-03-24T13:16:02.983000Z,2026-03-24,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25345,154,ABOVE_CUTOFF,9.9,2026-03-25T17:16:45.213000Z,2026-03-25,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25366,155,ABOVE_CUTOFF,9.9,2026-03-25T17:16:47.560000Z,2026-03-25,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25413,156,ABOVE_CUTOFF,9.9,2026-03-25T17:16:50.040000Z,2026-03-25,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27044,157,ABOVE_CUTOFF,9.9,2026-03-25T17:16:53.587000Z,2026-03-25,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32482,158,ABOVE_CUTOFF,9.9,2026-03-25T17:16:59.183000Z,2026-03-25,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32523,159,ABOVE_CUTOFF,9.9,2026-03-25T17:17:05.237000Z,2026-03-25,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32525,160,ABOVE_CUTOFF,9.9,2026-03-25T17:17:05.553000Z,2026-03-25,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32536,161,ABOVE_CUTOFF,9.9,2026-03-25T17:17:07.293000Z,2026-03-25,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33396,162,ABOVE_CUTOFF,9.9,2026-03-26T14:16:13.310000Z,2026-03-26,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33897,163,ABOVE_CUTOFF,9.9,2026-03-26T23:16:20.743000Z,2026-03-26,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33718,164,ABOVE_CUTOFF,9.9,2026-03-27T01:16:19.483000Z,2026-03-27,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33873,165,ABOVE_CUTOFF,9.9,2026-03-27T21:17:23.953000Z,2026-03-27,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32922,166,ABOVE_CUTOFF,9.9,2026-03-29T13:17:00.573000Z,2026-03-29,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33030,167,ABOVE_CUTOFF,9.9,2026-03-30T18:16:19.243000Z,2026-03-30,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-34156,168,ABOVE_CUTOFF,9.9,2026-03-31T14:16:12.170000Z,2026-03-31,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33579,169,ABOVE_CUTOFF,9.9,2026-03-31T15:16:14.960000Z,2026-03-31,2,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0544,170,TIED_AT_CUTOFF,9.8,2026-01-01T09:15:51.113000Z,2026-01-01,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15407,171,TIED_AT_CUTOFF,9.8,2026-01-01T18:15:40.167000Z,2026-01-01,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15408,172,TIED_AT_CUTOFF,9.8,2026-01-01T18:15:40.367000Z,2026-01-01,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15409,173,TIED_AT_CUTOFF,9.8,2026-01-01T19:15:52.983000Z,2026-01-01,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15410,174,TIED_AT_CUTOFF,9.8,2026-01-01T19:15:53.177000Z,2026-01-01,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15420,175,TIED_AT_CUTOFF,9.8,2026-01-02T01:15:50.297000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15421,176,TIED_AT_CUTOFF,9.8,2026-01-02T01:15:50.480000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14998,177,TIED_AT_CUTOFF,9.8,2026-01-02T03:15:50.940000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15424,178,TIED_AT_CUTOFF,9.8,2026-01-02T03:15:51.270000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15425,179,TIED_AT_CUTOFF,9.8,2026-01-02T03:15:51.457000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15427,180,TIED_AT_CUTOFF,9.8,2026-01-02T04:15:43.980000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15434,181,TIED_AT_CUTOFF,9.8,2026-01-02T07:15:47.200000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15435,182,TIED_AT_CUTOFF,9.8,2026-01-02T08:15:41.253000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15436,183,TIED_AT_CUTOFF,9.8,2026-01-02T08:15:41.550000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0546,184,TIED_AT_CUTOFF,9.8,2026-01-02T09:15:42.917000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0565,185,TIED_AT_CUTOFF,9.8,2026-01-02T14:15:52.880000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-65125,186,TIED_AT_CUTOFF,9.8,2026-01-02T15:16:03.673000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-11837,187,TIED_AT_CUTOFF,9.8,2026-01-02T16:15:48.403000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-59389,188,TIED_AT_CUTOFF,9.8,2026-01-02T16:17:00.433000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67268,189,TIED_AT_CUTOFF,9.8,2026-01-02T16:17:00.990000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0566,190,TIED_AT_CUTOFF,9.8,2026-01-02T17:16:25.263000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0567,191,TIED_AT_CUTOFF,9.8,2026-01-02T18:15:54.747000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0568,192,TIED_AT_CUTOFF,9.8,2026-01-02T18:15:54.943000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0569,193,TIED_AT_CUTOFF,9.8,2026-01-02T19:15:47.260000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0570,194,TIED_AT_CUTOFF,9.8,2026-01-02T19:15:47.450000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21446,195,TIED_AT_CUTOFF,9.8,2026-01-02T20:16:18.020000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21448,196,TIED_AT_CUTOFF,9.8,2026-01-02T21:15:59.053000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21450,197,TIED_AT_CUTOFF,9.8,2026-01-02T21:16:02.797000Z,2026-01-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15115,198,TIED_AT_CUTOFF,9.8,2026-01-04T00:15:43.573000Z,2026-01-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-3653,199,TIED_AT_CUTOFF,9.8,2026-01-04T00:15:44.110000Z,2026-01-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-3654,200,TIED_AT_CUTOFF,9.8,2026-01-04T00:15:44.273000Z,2026-01-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0575,201,TIED_AT_CUTOFF,9.8,2026-01-04T06:15:50.890000Z,2026-01-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0576,202,TIED_AT_CUTOFF,9.8,2026-01-04T09:15:40.473000Z,2026-01-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0577,203,TIED_AT_CUTOFF,9.8,2026-01-04T10:15:41.177000Z,2026-01-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0578,204,TIED_AT_CUTOFF,9.8,2026-01-04T12:15:42.460000Z,2026-01-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0579,205,TIED_AT_CUTOFF,9.8,2026-01-04T13:15:42.427000Z,2026-01-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15457,206,TIED_AT_CUTOFF,9.8,2026-01-05T05:15:54.157000Z,2026-01-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15458,207,TIED_AT_CUTOFF,9.8,2026-01-05T05:15:55.007000Z,2026-01-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0581,208,TIED_AT_CUTOFF,9.8,2026-01-05T09:15:54.867000Z,2026-01-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0582,209,TIED_AT_CUTOFF,9.8,2026-01-05T09:15:55.087000Z,2026-01-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0583,210,TIED_AT_CUTOFF,9.8,2026-01-05T10:15:58.270000Z,2026-01-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0584,211,TIED_AT_CUTOFF,9.8,2026-01-05T10:15:58.467000Z,2026-01-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0585,212,TIED_AT_CUTOFF,9.8,2026-01-05T10:15:58.653000Z,2026-01-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0590,213,TIED_AT_CUTOFF,9.8,2026-01-05T13:15:55.643000Z,2026-01-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0591,214,TIED_AT_CUTOFF,9.8,2026-01-05T14:15:54.507000Z,2026-01-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0592,215,TIED_AT_CUTOFF,9.8,2026-01-05T14:15:54.700000Z,2026-01-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15026,216,TIED_AT_CUTOFF,9.8,2026-01-05T15:15:44.177000Z,2026-01-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15029,217,TIED_AT_CUTOFF,9.8,2026-01-05T15:15:44.330000Z,2026-01-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0597,218,TIED_AT_CUTOFF,9.8,2026-01-05T15:15:45.580000Z,2026-01-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14346,219,TIED_AT_CUTOFF,9.8,2026-01-05T16:15:41.843000Z,2026-01-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0605,220,TIED_AT_CUTOFF,9.8,2026-01-05T21:16:14.360000Z,2026-01-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0606,221,TIED_AT_CUTOFF,9.8,2026-01-05T23:15:41.180000Z,2026-01-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0607,222,TIED_AT_CUTOFF,9.8,2026-01-06T00:15:48.850000Z,2026-01-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15444,223,TIED_AT_CUTOFF,9.8,2026-01-06T01:16:01.240000Z,2026-01-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15385,224,TIED_AT_CUTOFF,9.8,2026-01-06T02:15:41.387000Z,2026-01-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21675,225,TIED_AT_CUTOFF,9.8,2026-01-06T02:15:45.643000Z,2026-01-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14996,226,TIED_AT_CUTOFF,9.8,2026-01-06T05:15:59.810000Z,2026-01-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15001,227,TIED_AT_CUTOFF,9.8,2026-01-06T05:16:04.443000Z,2026-01-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-36912,228,TIED_AT_CUTOFF,9.8,2026-01-06T16:15:47.027000Z,2026-01-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-36923,229,TIED_AT_CUTOFF,9.8,2026-01-06T16:15:48.780000Z,2026-01-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-36925,230,TIED_AT_CUTOFF,9.8,2026-01-06T16:15:50.683000Z,2026-01-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-60262,231,TIED_AT_CUTOFF,9.8,2026-01-06T16:15:51.490000Z,2026-01-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-65212,232,TIED_AT_CUTOFF,9.8,2026-01-06T16:15:51.670000Z,2026-01-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0640,233,TIED_AT_CUTOFF,9.8,2026-01-06T16:15:57.293000Z,2026-01-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-39477,234,TIED_AT_CUTOFF,9.8,2026-01-06T17:15:43.930000Z,2026-01-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-60534,235,TIED_AT_CUTOFF,9.8,2026-01-06T17:15:44.490000Z,2026-01-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14942,236,TIED_AT_CUTOFF,9.8,2026-01-06T18:15:42.257000Z,2026-01-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15471,237,TIED_AT_CUTOFF,9.8,2026-01-07T02:03:33.383000Z,2026-01-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15018,238,TIED_AT_CUTOFF,9.8,2026-01-07T12:16:58.540000Z,2026-01-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0643,239,TIED_AT_CUTOFF,9.8,2026-01-07T12:17:07.370000Z,2026-01-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-47552,240,TIED_AT_CUTOFF,9.8,2026-01-07T13:15:43.577000Z,2026-01-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21679,241,TIED_AT_CUTOFF,9.8,2026-01-07T18:15:55.143000Z,2026-01-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21854,242,TIED_AT_CUTOFF,9.8,2026-01-07T19:15:57.267000Z,2026-01-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-68705,243,TIED_AT_CUTOFF,9.8,2026-01-07T21:15:59.383000Z,2026-01-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22184,244,TIED_AT_CUTOFF,9.8,2026-01-07T21:16:01.563000Z,2026-01-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22189,245,TIED_AT_CUTOFF,9.8,2026-01-07T21:16:03.067000Z,2026-01-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69264,246,TIED_AT_CUTOFF,9.8,2026-01-07T22:15:43.890000Z,2026-01-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2017-20216,247,TIED_AT_CUTOFF,9.8,2026-01-08T00:15:56.850000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25268,248,TIED_AT_CUTOFF,9.8,2026-01-08T00:15:57.417000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25282,249,TIED_AT_CUTOFF,9.8,2026-01-08T00:15:58.450000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21869,250,TIED_AT_CUTOFF,9.8,2026-01-08T00:16:00.297000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21875,251,TIED_AT_CUTOFF,9.8,2026-01-08T00:16:00.457000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25296,252,TIED_AT_CUTOFF,9.8,2026-01-08T03:15:41.970000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0700,253,TIED_AT_CUTOFF,9.8,2026-01-08T07:15:49.733000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-12549,254,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:44.100000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-12550,255,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:45.150000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14358,256,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:45.790000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14359,257,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:45.920000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14360,258,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:46.067000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14429,259,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:46.200000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14430,260,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:46.333000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14431,261,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:46.463000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-22509,262,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:47.337000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-22707,263,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:47.473000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-22708,264,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:47.600000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-22712,265,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:47.727000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-22713,266,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:47.850000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-22728,267,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:48.390000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-23504,268,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:48.513000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-23993,269,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:48.650000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67910,270,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:49.827000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67911,271,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:49.960000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67913,272,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:50.093000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67915,273,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:50.343000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67920,274,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:50.977000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67921,275,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:51.100000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67924,276,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:51.347000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67928,277,TIED_AT_CUTOFF,9.8,2026-01-08T10:15:51.863000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-62877,278,TIED_AT_CUTOFF,9.8,2026-01-08T13:15:41.923000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69258,279,TIED_AT_CUTOFF,9.8,2026-01-08T13:15:42.870000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21891,280,TIED_AT_CUTOFF,9.8,2026-01-08T14:15:57.403000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22043,281,TIED_AT_CUTOFF,9.8,2026-01-08T15:15:45.583000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-55125,282,TIED_AT_CUTOFF,9.8,2026-01-08T17:15:47.730000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-61246,283,TIED_AT_CUTOFF,9.8,2026-01-08T17:15:48.400000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-61548,284,TIED_AT_CUTOFF,9.8,2026-01-08T17:15:48.727000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22234,285,TIED_AT_CUTOFF,9.8,2026-01-08T18:16:00.380000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67325,286,TIED_AT_CUTOFF,9.8,2026-01-08T19:15:57.340000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-66913,287,TIED_AT_CUTOFF,9.8,2026-01-08T20:15:44.500000Z,2026-01-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0732,288,TIED_AT_CUTOFF,9.8,2026-01-09T00:15:45.313000Z,2026-01-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14736,289,TIED_AT_CUTOFF,9.8,2026-01-09T07:16:01.333000Z,2026-01-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-66050,290,TIED_AT_CUTOFF,9.8,2026-01-09T12:15:53.587000Z,2026-01-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14598,291,TIED_AT_CUTOFF,9.8,2026-01-09T13:15:54.990000Z,2026-01-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15493,292,TIED_AT_CUTOFF,9.8,2026-01-09T17:15:51.987000Z,2026-01-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15496,293,TIED_AT_CUTOFF,9.8,2026-01-09T17:15:52.533000Z,2026-01-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69542,294,TIED_AT_CUTOFF,9.8,2026-01-09T17:15:54.140000Z,2026-01-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70161,295,TIED_AT_CUTOFF,9.8,2026-01-09T17:15:54.247000Z,2026-01-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15499,296,TIED_AT_CUTOFF,9.8,2026-01-09T22:15:58.973000Z,2026-01-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15500,297,TIED_AT_CUTOFF,9.8,2026-01-09T22:15:59.207000Z,2026-01-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22584,298,TIED_AT_CUTOFF,9.8,2026-01-09T22:16:01.160000Z,2026-01-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15501,299,TIED_AT_CUTOFF,9.8,2026-01-09T23:15:54.773000Z,2026-01-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22687,300,TIED_AT_CUTOFF,9.8,2026-01-10T04:16:01.670000Z,2026-01-10,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15502,301,TIED_AT_CUTOFF,9.8,2026-01-10T08:15:48.753000Z,2026-01-10,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15503,302,TIED_AT_CUTOFF,9.8,2026-01-10T09:15:49.850000Z,2026-01-10,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0821,303,TIED_AT_CUTOFF,9.8,2026-01-10T13:15:49.040000Z,2026-01-10,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0851,304,TIED_AT_CUTOFF,9.8,2026-01-12T00:15:52.763000Z,2026-01-12,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0852,305,TIED_AT_CUTOFF,9.8,2026-01-12T01:15:49.950000Z,2026-01-12,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-52694,306,TIED_AT_CUTOFF,9.8,2026-01-12T03:16:07.127000Z,2026-01-12,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69269,307,TIED_AT_CUTOFF,9.8,2026-01-12T05:16:10.747000Z,2026-01-12,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69270,308,TIED_AT_CUTOFF,9.8,2026-01-12T05:16:10.900000Z,2026-01-12,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-65552,309,TIED_AT_CUTOFF,9.8,2026-01-12T15:16:03.607000Z,2026-01-12,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-46070,310,TIED_AT_CUTOFF,9.8,2026-01-12T17:15:51.227000Z,2026-01-12,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22781,311,TIED_AT_CUTOFF,9.8,2026-01-12T19:16:03.787000Z,2026-01-12,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-66802,312,TIED_AT_CUTOFF,9.8,2026-01-12T20:15:53.060000Z,2026-01-12,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67147,313,TIED_AT_CUTOFF,9.8,2026-01-12T21:15:59.133000Z,2026-01-12,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-12420,314,TIED_AT_CUTOFF,9.8,2026-01-12T22:16:07.470000Z,2026-01-12,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-29329,315,TIED_AT_CUTOFF,9.8,2026-01-12T22:16:07.660000Z,2026-01-12,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22213,316,TIED_AT_CUTOFF,9.8,2026-01-12T23:15:52.300000Z,2026-01-12,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22214,317,TIED_AT_CUTOFF,9.8,2026-01-12T23:15:52.453000Z,2026-01-12,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-10915,318,TIED_AT_CUTOFF,9.8,2026-01-13T06:15:49.147000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0879,319,TIED_AT_CUTOFF,9.8,2026-01-13T14:16:38.463000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0884,320,TIED_AT_CUTOFF,9.8,2026-01-13T14:16:38.950000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0892,321,TIED_AT_CUTOFF,9.8,2026-01-13T14:16:39.723000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-65783,322,TIED_AT_CUTOFF,9.8,2026-01-13T16:15:55.783000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69991,323,TIED_AT_CUTOFF,9.8,2026-01-13T16:16:04.877000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69992,324,TIED_AT_CUTOFF,9.8,2026-01-13T16:16:04.987000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-25249,325,TIED_AT_CUTOFF,9.8,2026-01-13T17:15:56.910000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-47855,326,TIED_AT_CUTOFF,9.8,2026-01-13T17:15:57.520000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-64155,327,TIED_AT_CUTOFF,9.8,2026-01-13T17:15:58.440000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22869,328,TIED_AT_CUTOFF,9.8,2026-01-13T21:15:54.917000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22871,329,TIED_AT_CUTOFF,9.8,2026-01-13T21:15:55.210000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23478,330,TIED_AT_CUTOFF,9.8,2026-01-13T22:16:08.093000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-36911,331,TIED_AT_CUTOFF,9.8,2026-01-13T23:15:48.437000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2022-50892,332,TIED_AT_CUTOFF,9.8,2026-01-13T23:15:50.740000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2022-50893,333,TIED_AT_CUTOFF,9.8,2026-01-13T23:15:50.927000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2022-50910,334,TIED_AT_CUTOFF,9.8,2026-01-13T23:15:53.983000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2022-50912,335,TIED_AT_CUTOFF,9.8,2026-01-13T23:15:54.350000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2022-50919,336,TIED_AT_CUTOFF,9.8,2026-01-13T23:15:55.597000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2022-50922,337,TIED_AT_CUTOFF,9.8,2026-01-13T23:15:56.143000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2022-50925,338,TIED_AT_CUTOFF,9.8,2026-01-13T23:15:56.687000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2022-50926,339,TIED_AT_CUTOFF,9.8,2026-01-13T23:15:56.870000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2022-50935,340,TIED_AT_CUTOFF,9.8,2026-01-13T23:15:58.517000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2023-54329,341,TIED_AT_CUTOFF,9.8,2026-01-13T23:15:59.970000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2023-54330,342,TIED_AT_CUTOFF,9.8,2026-01-13T23:16:00.163000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2023-54334,343,TIED_AT_CUTOFF,9.8,2026-01-13T23:16:00.877000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2023-54335,344,TIED_AT_CUTOFF,9.8,2026-01-13T23:16:01.053000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2023-54339,345,TIED_AT_CUTOFF,9.8,2026-01-13T23:16:01.780000Z,2026-01-13,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14301,346,TIED_AT_CUTOFF,9.8,2026-01-14T06:15:51.977000Z,2026-01-14,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14502,347,TIED_AT_CUTOFF,9.8,2026-01-14T06:15:52.743000Z,2026-01-14,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22236,348,TIED_AT_CUTOFF,9.8,2026-01-14T15:16:04.580000Z,2026-01-14,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22237,349,TIED_AT_CUTOFF,9.8,2026-01-14T15:16:04.780000Z,2026-01-14,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22238,350,TIED_AT_CUTOFF,9.8,2026-01-14T15:16:05.090000Z,2026-01-14,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-37184,351,TIED_AT_CUTOFF,9.8,2026-01-14T17:16:06.300000Z,2026-01-14,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70968,352,TIED_AT_CUTOFF,9.8,2026-01-14T17:16:07.443000Z,2026-01-14,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22708,353,TIED_AT_CUTOFF,9.8,2026-01-14T17:16:08.980000Z,2026-01-14,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22852,354,TIED_AT_CUTOFF,9.8,2026-01-14T18:16:42.643000Z,2026-01-14,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22853,355,TIED_AT_CUTOFF,9.8,2026-01-14T18:16:42.790000Z,2026-01-14,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22854,356,TIED_AT_CUTOFF,9.8,2026-01-14T18:16:42.933000Z,2026-01-14,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22857,357,TIED_AT_CUTOFF,9.8,2026-01-14T18:16:43.373000Z,2026-01-14,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2021-47753,358,TIED_AT_CUTOFF,9.8,2026-01-15T16:16:06.003000Z,2026-01-15,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2021-47772,359,TIED_AT_CUTOFF,9.8,2026-01-15T16:16:08.837000Z,2026-01-15,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2021-47774,360,TIED_AT_CUTOFF,9.8,2026-01-15T16:16:09.170000Z,2026-01-15,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2021-47781,361,TIED_AT_CUTOFF,9.8,2026-01-15T16:16:09.833000Z,2026-01-15,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2021-47819,362,TIED_AT_CUTOFF,9.8,2026-01-15T16:16:10.370000Z,2026-01-15,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67079,363,TIED_AT_CUTOFF,9.8,2026-01-15T16:16:11.977000Z,2026-01-15,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-62193,364,TIED_AT_CUTOFF,9.8,2026-01-15T17:16:04.347000Z,2026-01-15,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-66417,365,TIED_AT_CUTOFF,9.8,2026-01-15T17:16:04.733000Z,2026-01-15,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22249,366,TIED_AT_CUTOFF,9.8,2026-01-15T19:16:05.527000Z,2026-01-15,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23519,367,TIED_AT_CUTOFF,9.8,2026-01-15T20:16:05.313000Z,2026-01-15,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23527,368,TIED_AT_CUTOFF,9.8,2026-01-15T20:16:05.620000Z,2026-01-15,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70892,369,TIED_AT_CUTOFF,9.8,2026-01-15T21:16:05.010000Z,2026-01-15,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2023-7334,370,TIED_AT_CUTOFF,9.8,2026-01-15T22:16:10.180000Z,2026-01-15,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22864,371,TIED_AT_CUTOFF,9.8,2026-01-15T23:15:51.937000Z,2026-01-15,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2021-47785,372,TIED_AT_CUTOFF,9.8,2026-01-16T00:16:21.690000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2021-47796,373,TIED_AT_CUTOFF,9.8,2026-01-16T00:16:23.760000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2021-47798,374,TIED_AT_CUTOFF,9.8,2026-01-16T00:16:24.140000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2021-47812,375,TIED_AT_CUTOFF,9.8,2026-01-16T00:16:26.460000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14231,376,TIED_AT_CUTOFF,9.8,2026-01-16T00:16:27.250000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14232,377,TIED_AT_CUTOFF,9.8,2026-01-16T00:16:27.430000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14233,378,TIED_AT_CUTOFF,9.8,2026-01-16T00:16:27.597000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14234,379,TIED_AT_CUTOFF,9.8,2026-01-16T00:16:27.767000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14235,380,TIED_AT_CUTOFF,9.8,2026-01-16T00:16:27.933000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14236,381,TIED_AT_CUTOFF,9.8,2026-01-16T00:16:28.093000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14237,382,TIED_AT_CUTOFF,9.8,2026-01-16T00:16:28.257000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-62581,383,TIED_AT_CUTOFF,9.8,2026-01-16T03:15:58.877000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-62582,384,TIED_AT_CUTOFF,9.8,2026-01-16T03:15:59.830000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1019,385,TIED_AT_CUTOFF,9.8,2026-01-16T03:16:18.363000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1021,386,TIED_AT_CUTOFF,9.8,2026-01-16T03:16:18.817000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0975,387,TIED_AT_CUTOFF,9.8,2026-01-16T06:15:51.187000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-60021,388,TIED_AT_CUTOFF,9.8,2026-01-16T09:16:03.127000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-59870,389,TIED_AT_CUTOFF,9.8,2026-01-16T11:16:02.660000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14894,390,TIED_AT_CUTOFF,9.8,2026-01-16T13:16:11.220000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23744,391,TIED_AT_CUTOFF,9.8,2026-01-16T20:15:51.763000Z,2026-01-16,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15403,392,TIED_AT_CUTOFF,9.8,2026-01-17T03:16:03.693000Z,2026-01-17,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-10484,393,TIED_AT_CUTOFF,9.8,2026-01-17T09:15:50.303000Z,2026-01-17,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1059,394,TIED_AT_CUTOFF,9.8,2026-01-17T19:15:50.917000Z,2026-01-17,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1105,395,TIED_AT_CUTOFF,9.8,2026-01-18T00:15:49.197000Z,2026-01-18,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1118,396,TIED_AT_CUTOFF,9.8,2026-01-18T11:15:48.860000Z,2026-01-18,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1119,397,TIED_AT_CUTOFF,9.8,2026-01-18T12:15:48.270000Z,2026-01-18,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1120,398,TIED_AT_CUTOFF,9.8,2026-01-18T14:16:16.387000Z,2026-01-18,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1121,399,TIED_AT_CUTOFF,9.8,2026-01-18T14:16:16.597000Z,2026-01-18,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1122,400,TIED_AT_CUTOFF,9.8,2026-01-18T14:16:16.783000Z,2026-01-18,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1123,401,TIED_AT_CUTOFF,9.8,2026-01-18T15:15:51.167000Z,2026-01-18,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1124,402,TIED_AT_CUTOFF,9.8,2026-01-18T16:15:50.630000Z,2026-01-18,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1125,403,TIED_AT_CUTOFF,9.8,2026-01-18T16:15:50.810000Z,2026-01-18,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1129,404,TIED_AT_CUTOFF,9.8,2026-01-19T01:16:00.833000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1130,405,TIED_AT_CUTOFF,9.8,2026-01-19T01:16:01.033000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1131,406,TIED_AT_CUTOFF,9.8,2026-01-19T02:15:56.827000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1132,407,TIED_AT_CUTOFF,9.8,2026-01-19T02:15:57.020000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1133,408,TIED_AT_CUTOFF,9.8,2026-01-19T03:16:02.023000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1152,409,TIED_AT_CUTOFF,9.8,2026-01-19T12:15:51.980000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0610,410,TIED_AT_CUTOFF,9.8,2026-01-19T15:15:50.080000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1159,411,TIED_AT_CUTOFF,9.8,2026-01-19T15:15:50.513000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1160,412,TIED_AT_CUTOFF,9.8,2026-01-19T16:15:53.953000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1162,413,TIED_AT_CUTOFF,9.8,2026-01-19T17:15:50.087000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23530,414,TIED_AT_CUTOFF,9.8,2026-01-19T17:15:50.747000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23531,415,TIED_AT_CUTOFF,9.8,2026-01-19T17:15:50.897000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23532,416,TIED_AT_CUTOFF,9.8,2026-01-19T17:15:51.040000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-52660,417,TIED_AT_CUTOFF,9.8,2026-01-19T18:16:03.797000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-55251,418,TIED_AT_CUTOFF,9.8,2026-01-19T18:16:04.207000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23533,419,TIED_AT_CUTOFF,9.8,2026-01-19T18:16:05.170000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23534,420,TIED_AT_CUTOFF,9.8,2026-01-19T18:16:05.307000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23883,421,TIED_AT_CUTOFF,9.8,2026-01-19T18:16:06.297000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23884,422,TIED_AT_CUTOFF,9.8,2026-01-19T18:16:06.430000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-55252,423,TIED_AT_CUTOFF,9.8,2026-01-19T19:16:02.880000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1173,424,TIED_AT_CUTOFF,9.8,2026-01-19T20:15:48.760000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1176,425,TIED_AT_CUTOFF,9.8,2026-01-19T21:15:50.587000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23837,426,TIED_AT_CUTOFF,9.8,2026-01-19T21:15:50.903000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1177,427,TIED_AT_CUTOFF,9.8,2026-01-19T22:16:02.080000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1178,428,TIED_AT_CUTOFF,9.8,2026-01-19T22:16:02.273000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23944,429,TIED_AT_CUTOFF,9.8,2026-01-19T22:16:02.603000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1179,430,TIED_AT_CUTOFF,9.8,2026-01-19T23:16:02.870000Z,2026-01-19,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1202,431,TIED_AT_CUTOFF,9.8,2026-01-20T01:15:56.800000Z,2026-01-20,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22770,432,TIED_AT_CUTOFF,9.8,2026-01-20T01:15:57.153000Z,2026-01-20,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23876,433,TIED_AT_CUTOFF,9.8,2026-01-20T01:15:57.440000Z,2026-01-20,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0905,434,TIED_AT_CUTOFF,9.8,2026-01-20T05:16:15.997000Z,2026-01-20,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0906,435,TIED_AT_CUTOFF,9.8,2026-01-20T05:16:16.110000Z,2026-01-20,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0907,436,TIED_AT_CUTOFF,9.8,2026-01-20T05:16:16.217000Z,2026-01-20,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1221,437,TIED_AT_CUTOFF,9.8,2026-01-20T07:15:50.047000Z,2026-01-20,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14533,438,TIED_AT_CUTOFF,9.8,2026-01-20T10:16:05.583000Z,2026-01-20,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-36418,439,TIED_AT_CUTOFF,9.8,2026-01-20T16:16:04.790000Z,2026-01-20,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-64087,440,TIED_AT_CUTOFF,9.8,2026-01-20T16:16:06.070000Z,2026-01-20,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-65482,441,TIED_AT_CUTOFF,9.8,2026-01-20T16:16:06.387000Z,2026-01-20,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-55423,442,TIED_AT_CUTOFF,9.8,2026-01-20T18:16:04.810000Z,2026-01-20,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-56005,443,TIED_AT_CUTOFF,9.8,2026-01-20T19:15:49.247000Z,2026-01-20,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21969,444,TIED_AT_CUTOFF,9.8,2026-01-20T22:15:59.970000Z,2026-01-20,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15521,445,TIED_AT_CUTOFF,9.8,2026-01-21T02:15:48.363000Z,2026-01-21,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2021-47748,446,TIED_AT_CUTOFF,9.8,2026-01-21T18:16:08.910000Z,2026-01-21,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2021-47851,447,TIED_AT_CUTOFF,9.8,2026-01-21T18:16:14.420000Z,2026-01-21,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2021-47854,448,TIED_AT_CUTOFF,9.8,2026-01-21T18:16:15.003000Z,2026-01-21,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2021-47875,449,TIED_AT_CUTOFF,9.8,2026-01-21T18:16:20.870000Z,2026-01-21,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69762,450,TIED_AT_CUTOFF,9.8,2026-01-21T18:16:24.053000Z,2026-01-21,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69763,451,TIED_AT_CUTOFF,9.8,2026-01-21T18:16:24.157000Z,2026-01-21,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69766,452,TIED_AT_CUTOFF,9.8,2026-01-21T18:16:24.253000Z,2026-01-21,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22807,453,TIED_AT_CUTOFF,9.8,2026-01-21T22:15:49.077000Z,2026-01-21,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23524,454,TIED_AT_CUTOFF,9.8,2026-01-21T22:15:50.280000Z,2026-01-21,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23958,455,TIED_AT_CUTOFF,9.8,2026-01-22T02:15:52.627000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24042,456,TIED_AT_CUTOFF,9.8,2026-01-22T04:16:00.187000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0920,457,TIED_AT_CUTOFF,9.8,2026-01-22T07:15:50.813000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1331,458,TIED_AT_CUTOFF,9.8,2026-01-22T09:15:52.197000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-64097,459,TIED_AT_CUTOFF,9.8,2026-01-22T15:16:48.223000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1324,460,TIED_AT_CUTOFF,9.8,2026-01-22T15:16:50.420000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1325,461,TIED_AT_CUTOFF,9.8,2026-01-22T15:16:50.610000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69764,462,TIED_AT_CUTOFF,9.8,2026-01-22T16:16:07.660000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-47474,463,TIED_AT_CUTOFF,9.8,2026-01-22T17:15:54.497000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-49055,464,TIED_AT_CUTOFF,9.8,2026-01-22T17:15:55.903000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-49994,465,TIED_AT_CUTOFF,9.8,2026-01-22T17:15:56.527000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-50002,466,TIED_AT_CUTOFF,9.8,2026-01-22T17:15:56.650000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-50003,467,TIED_AT_CUTOFF,9.8,2026-01-22T17:15:56.770000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-54003,468,TIED_AT_CUTOFF,9.8,2026-01-22T17:15:58.057000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67617,469,TIED_AT_CUTOFF,9.8,2026-01-22T17:16:01.967000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-68001,470,TIED_AT_CUTOFF,9.8,2026-01-22T17:16:06.477000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-68869,471,TIED_AT_CUTOFF,9.8,2026-01-22T17:16:12.293000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69052,472,TIED_AT_CUTOFF,9.8,2026-01-22T17:16:18.737000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69079,473,TIED_AT_CUTOFF,9.8,2026-01-22T17:16:22.170000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69101,474,TIED_AT_CUTOFF,9.8,2026-01-22T17:16:22.983000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22278,475,TIED_AT_CUTOFF,9.8,2026-01-22T17:16:31.027000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23975,476,TIED_AT_CUTOFF,9.8,2026-01-22T17:16:38.210000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23978,477,TIED_AT_CUTOFF,9.8,2026-01-22T17:16:38.450000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24371,478,TIED_AT_CUTOFF,9.8,2026-01-22T17:16:40.423000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-56590,479,TIED_AT_CUTOFF,9.8,2026-01-22T18:16:42.443000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24058,480,TIED_AT_CUTOFF,9.8,2026-01-22T22:16:21.387000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-54816,481,TIED_AT_CUTOFF,9.8,2026-01-22T23:15:49.953000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-55705,482,TIED_AT_CUTOFF,9.8,2026-01-22T23:15:50.137000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21227,483,TIED_AT_CUTOFF,9.8,2026-01-22T23:15:57.220000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24305,484,TIED_AT_CUTOFF,9.8,2026-01-22T23:15:58.667000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24306,485,TIED_AT_CUTOFF,9.8,2026-01-22T23:15:58.837000Z,2026-01-22,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15061,486,TIED_AT_CUTOFF,9.8,2026-01-23T04:16:00.893000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15063,487,TIED_AT_CUTOFF,9.8,2026-01-23T04:16:01.170000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0755,488,TIED_AT_CUTOFF,9.8,2026-01-23T04:16:02.017000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0756,489,TIED_AT_CUTOFF,9.8,2026-01-23T04:16:02.157000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0759,490,TIED_AT_CUTOFF,9.8,2026-01-23T04:16:02.570000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0760,491,TIED_AT_CUTOFF,9.8,2026-01-23T04:16:02.707000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0761,492,TIED_AT_CUTOFF,9.8,2026-01-23T04:16:02.847000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0763,493,TIED_AT_CUTOFF,9.8,2026-01-23T04:16:03.110000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0764,494,TIED_AT_CUTOFF,9.8,2026-01-23T04:16:03.250000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0768,495,TIED_AT_CUTOFF,9.8,2026-01-23T04:16:03.800000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0769,496,TIED_AT_CUTOFF,9.8,2026-01-23T04:16:03.933000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0770,497,TIED_AT_CUTOFF,9.8,2026-01-23T04:16:04.063000Z,2026-01-23,1,true,1
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0773,498,TIED_AT_CUTOFF,9.8,2026-01-23T04:16:04.493000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0787,499,TIED_AT_CUTOFF,9.8,2026-01-23T04:16:06.317000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0791,500,TIED_AT_CUTOFF,9.8,2026-01-23T04:16:06.857000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0792,501,TIED_AT_CUTOFF,9.8,2026-01-23T04:16:06.987000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0793,502,TIED_AT_CUTOFF,9.8,2026-01-23T04:16:07.123000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0794,503,TIED_AT_CUTOFF,9.8,2026-01-23T04:16:07.250000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1363,504,TIED_AT_CUTOFF,9.8,2026-01-23T09:15:47.430000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1364,505,TIED_AT_CUTOFF,9.8,2026-01-23T09:15:47.643000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24531,506,TIED_AT_CUTOFF,9.8,2026-01-23T15:16:09.127000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2021-47891,507,TIED_AT_CUTOFF,9.8,2026-01-23T17:15:52.523000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2022-25369,508,TIED_AT_CUTOFF,9.8,2026-01-23T17:16:04.753000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67229,509,TIED_AT_CUTOFF,9.8,2026-01-23T17:16:07.737000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70457,510,TIED_AT_CUTOFF,9.8,2026-01-23T22:16:15.243000Z,2026-01-23,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22582,511,TIED_AT_CUTOFF,9.8,2026-01-24T01:15:49.920000Z,2026-01-24,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22583,512,TIED_AT_CUTOFF,9.8,2026-01-24T01:15:50.060000Z,2026-01-24,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22585,513,TIED_AT_CUTOFF,9.8,2026-01-24T01:15:50.167000Z,2026-01-24,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22586,514,TIED_AT_CUTOFF,9.8,2026-01-24T01:15:50.283000Z,2026-01-24,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-13952,515,TIED_AT_CUTOFF,9.8,2026-01-24T03:16:00.360000Z,2026-01-24,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-13374,516,TIED_AT_CUTOFF,9.8,2026-01-24T08:16:05.173000Z,2026-01-24,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1412,517,TIED_AT_CUTOFF,9.8,2026-01-26T01:15:49.570000Z,2026-01-26,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1413,518,TIED_AT_CUTOFF,9.8,2026-01-26T02:15:48.767000Z,2026-01-26,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1414,519,TIED_AT_CUTOFF,9.8,2026-01-26T03:15:49.587000Z,2026-01-26,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1420,520,TIED_AT_CUTOFF,9.8,2026-01-26T06:16:04.073000Z,2026-01-26,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1422,521,TIED_AT_CUTOFF,9.8,2026-01-26T07:16:07.570000Z,2026-01-26,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1423,522,TIED_AT_CUTOFF,9.8,2026-01-26T07:16:07.830000Z,2026-01-26,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24429,523,TIED_AT_CUTOFF,9.8,2026-01-26T18:16:40.267000Z,2026-01-26,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24436,524,TIED_AT_CUTOFF,9.8,2026-01-26T18:16:41.167000Z,2026-01-26,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1443,525,TIED_AT_CUTOFF,9.8,2026-01-26T20:16:09.973000Z,2026-01-26,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1361,526,TIED_AT_CUTOFF,9.8,2026-01-27T04:16:03.580000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24793,527,TIED_AT_CUTOFF,9.8,2026-01-27T09:15:48.940000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24811,528,TIED_AT_CUTOFF,9.8,2026-01-27T09:15:51.440000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24830,529,TIED_AT_CUTOFF,9.8,2026-01-27T10:15:50.053000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-36940,530,TIED_AT_CUTOFF,9.8,2026-01-27T16:16:11.323000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-36941,531,TIED_AT_CUTOFF,9.8,2026-01-27T16:16:11.497000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-36948,532,TIED_AT_CUTOFF,9.8,2026-01-27T16:16:12.213000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2021-47900,533,TIED_AT_CUTOFF,9.8,2026-01-27T16:16:12.920000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2021-47901,534,TIED_AT_CUTOFF,9.8,2026-01-27T16:16:13.113000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15467,535,TIED_AT_CUTOFF,9.8,2026-01-27T16:16:14.257000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-68670,536,TIED_AT_CUTOFF,9.8,2026-01-27T16:16:16.037000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69565,537,TIED_AT_CUTOFF,9.8,2026-01-27T16:16:34.620000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24832,538,TIED_AT_CUTOFF,9.8,2026-01-27T16:16:36.033000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24872,539,TIED_AT_CUTOFF,9.8,2026-01-27T16:16:36.640000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69559,540,TIED_AT_CUTOFF,9.8,2026-01-27T17:16:09.760000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69562,541,TIED_AT_CUTOFF,9.8,2026-01-27T17:16:09.863000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69563,542,TIED_AT_CUTOFF,9.8,2026-01-27T17:16:09.970000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69564,543,TIED_AT_CUTOFF,9.8,2026-01-27T17:16:10.063000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22262,544,TIED_AT_CUTOFF,9.8,2026-01-27T19:16:14.340000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24881,545,TIED_AT_CUTOFF,9.8,2026-01-27T19:16:16.517000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-21589,546,TIED_AT_CUTOFF,9.8,2026-01-27T21:15:56.040000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24770,547,TIED_AT_CUTOFF,9.8,2026-01-27T22:15:56.947000Z,2026-01-27,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-40552,548,TIED_AT_CUTOFF,9.8,2026-01-28T08:16:02.430000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-40553,549,TIED_AT_CUTOFF,9.8,2026-01-28T08:16:02.583000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-40554,550,TIED_AT_CUTOFF,9.8,2026-01-28T08:16:02.737000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1056,551,TIED_AT_CUTOFF,9.8,2026-01-28T13:15:53.480000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-61140,552,TIED_AT_CUTOFF,9.8,2026-01-28T16:16:13.547000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-36961,553,TIED_AT_CUTOFF,9.8,2026-01-28T18:16:46.093000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-36962,554,TIED_AT_CUTOFF,9.8,2026-01-28T18:16:46.277000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-36964,555,TIED_AT_CUTOFF,9.8,2026-01-28T18:16:46.630000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-36967,556,TIED_AT_CUTOFF,9.8,2026-01-28T18:16:46.970000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1533,557,TIED_AT_CUTOFF,9.8,2026-01-28T21:16:10.927000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1534,558,TIED_AT_CUTOFF,9.8,2026-01-28T21:16:11.140000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1535,559,TIED_AT_CUTOFF,9.8,2026-01-28T21:16:11.333000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1545,560,TIED_AT_CUTOFF,9.8,2026-01-28T22:15:55.470000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1546,561,TIED_AT_CUTOFF,9.8,2026-01-28T22:15:55.660000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1547,562,TIED_AT_CUTOFF,9.8,2026-01-28T22:15:55.853000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24857,563,TIED_AT_CUTOFF,9.8,2026-01-28T22:15:56.350000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24888,564,TIED_AT_CUTOFF,9.8,2026-01-28T22:15:56.517000Z,2026-01-28,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1552,565,TIED_AT_CUTOFF,9.8,2026-01-29T01:16:09.390000Z,2026-01-29,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1188,566,TIED_AT_CUTOFF,9.8,2026-01-29T09:16:03.560000Z,2026-01-29,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-36997,567,TIED_AT_CUTOFF,9.8,2026-01-29T15:16:06.160000Z,2026-01-29,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37000,568,TIED_AT_CUTOFF,9.8,2026-01-29T15:16:06.517000Z,2026-01-29,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37002,569,TIED_AT_CUTOFF,9.8,2026-01-29T15:16:06.913000Z,2026-01-29,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37010,570,TIED_AT_CUTOFF,9.8,2026-01-29T15:16:08.130000Z,2026-01-29,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37012,571,TIED_AT_CUTOFF,9.8,2026-01-29T15:16:08.520000Z,2026-01-29,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1589,572,TIED_AT_CUTOFF,9.8,2026-01-29T15:16:13.050000Z,2026-01-29,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1590,573,TIED_AT_CUTOFF,9.8,2026-01-29T15:16:13.350000Z,2026-01-29,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1593,574,TIED_AT_CUTOFF,9.8,2026-01-29T15:16:13.797000Z,2026-01-29,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1594,575,TIED_AT_CUTOFF,9.8,2026-01-29T15:16:13.993000Z,2026-01-29,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1595,576,TIED_AT_CUTOFF,9.8,2026-01-29T16:16:14.807000Z,2026-01-29,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1453,577,TIED_AT_CUTOFF,9.8,2026-01-29T19:16:18.987000Z,2026-01-29,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69929,578,TIED_AT_CUTOFF,9.8,2026-01-29T20:16:09.953000Z,2026-01-29,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1340,579,TIED_AT_CUTOFF,9.8,2026-01-29T22:15:53.313000Z,2026-01-29,1,true,1
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1688,580,TIED_AT_CUTOFF,9.8,2026-01-30T16:16:13.023000Z,2026-01-30,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1701,581,TIED_AT_CUTOFF,9.8,2026-01-30T18:15:59.727000Z,2026-01-30,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-51958,582,TIED_AT_CUTOFF,9.8,2026-01-30T19:16:10.557000Z,2026-01-30,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25141,583,TIED_AT_CUTOFF,9.8,2026-01-30T21:15:58.603000Z,2026-01-30,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25232,584,TIED_AT_CUTOFF,9.8,2026-01-30T23:16:05.917000Z,2026-01-30,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37027,585,TIED_AT_CUTOFF,9.8,2026-01-30T23:16:07.677000Z,2026-01-30,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37043,586,TIED_AT_CUTOFF,9.8,2026-01-30T23:16:10.080000Z,2026-01-30,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37050,587,TIED_AT_CUTOFF,9.8,2026-01-30T23:16:10.787000Z,2026-01-30,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37052,588,TIED_AT_CUTOFF,9.8,2026-01-30T23:16:11.130000Z,2026-01-30,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37056,589,TIED_AT_CUTOFF,9.8,2026-01-30T23:16:11.630000Z,2026-01-30,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25200,590,TIED_AT_CUTOFF,9.8,2026-02-02T05:16:05.770000Z,2026-02-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25202,591,TIED_AT_CUTOFF,9.8,2026-02-02T05:16:07.280000Z,2026-02-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15030,592,TIED_AT_CUTOFF,9.8,2026-02-02T07:16:04.290000Z,2026-02-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-20418,593,TIED_AT_CUTOFF,9.8,2026-02-02T09:15:56.853000Z,2026-02-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2022-50981,594,TIED_AT_CUTOFF,9.8,2026-02-02T15:16:29.240000Z,2026-02-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-66480,595,TIED_AT_CUTOFF,9.8,2026-02-02T23:16:00.687000Z,2026-02-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22778,596,TIED_AT_CUTOFF,9.8,2026-02-02T23:16:06.700000Z,2026-02-02,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24936,597,TIED_AT_CUTOFF,9.8,2026-02-03T04:15:56.357000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24465,598,TIED_AT_CUTOFF,9.8,2026-02-03T07:16:13.127000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67856,599,TIED_AT_CUTOFF,9.8,2026-02-03T11:15:55.963000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-5319,600,TIED_AT_CUTOFF,9.8,2026-02-03T15:16:11.903000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37110,601,TIED_AT_CUTOFF,9.8,2026-02-03T18:16:11.000000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-52626,602,TIED_AT_CUTOFF,9.8,2026-02-03T18:16:12.947000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-57529,603,TIED_AT_CUTOFF,9.8,2026-02-03T18:16:13.403000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-61506,604,TIED_AT_CUTOFF,9.8,2026-02-03T18:16:14.963000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-63624,605,TIED_AT_CUTOFF,9.8,2026-02-03T18:16:15.337000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-65875,606,TIED_AT_CUTOFF,9.8,2026-02-03T18:16:15.557000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67186,607,TIED_AT_CUTOFF,9.8,2026-02-03T18:16:16.037000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67187,608,TIED_AT_CUTOFF,9.8,2026-02-03T18:16:16.153000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67188,609,TIED_AT_CUTOFF,9.8,2026-02-03T18:16:16.280000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69971,610,TIED_AT_CUTOFF,9.8,2026-02-03T18:16:17.370000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69981,611,TIED_AT_CUTOFF,9.8,2026-02-03T18:16:17.467000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69983,612,TIED_AT_CUTOFF,9.8,2026-02-03T18:16:17.570000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25234,613,TIED_AT_CUTOFF,9.8,2026-02-03T19:16:23.203000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25236,614,TIED_AT_CUTOFF,9.8,2026-02-03T19:16:24.730000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25237,615,TIED_AT_CUTOFF,9.8,2026-02-03T19:16:24.867000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25238,616,TIED_AT_CUTOFF,9.8,2026-02-03T19:16:25.010000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25240,617,TIED_AT_CUTOFF,9.8,2026-02-03T19:16:25.300000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25241,618,TIED_AT_CUTOFF,9.8,2026-02-03T19:16:25.430000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-62799,619,TIED_AT_CUTOFF,9.8,2026-02-03T20:15:56.983000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37065,620,TIED_AT_CUTOFF,9.8,2026-02-03T22:16:21.263000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37066,621,TIED_AT_CUTOFF,9.8,2026-02-03T22:16:21.440000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37067,622,TIED_AT_CUTOFF,9.8,2026-02-03T22:16:21.610000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37068,623,TIED_AT_CUTOFF,9.8,2026-02-03T22:16:21.777000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37069,624,TIED_AT_CUTOFF,9.8,2026-02-03T22:16:21.970000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37070,625,TIED_AT_CUTOFF,9.8,2026-02-03T22:16:22.137000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37071,626,TIED_AT_CUTOFF,9.8,2026-02-03T22:16:22.300000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37074,627,TIED_AT_CUTOFF,9.8,2026-02-03T22:16:22.803000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37075,628,TIED_AT_CUTOFF,9.8,2026-02-03T22:16:22.970000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37080,629,TIED_AT_CUTOFF,9.8,2026-02-03T22:16:23.643000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37089,630,TIED_AT_CUTOFF,9.8,2026-02-03T22:16:24.847000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37090,631,TIED_AT_CUTOFF,9.8,2026-02-03T22:16:25.010000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37094,632,TIED_AT_CUTOFF,9.8,2026-02-03T22:16:25.673000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1812,633,TIED_AT_CUTOFF,9.8,2026-02-03T23:16:06.803000Z,2026-02-03,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1813,634,TIED_AT_CUTOFF,9.8,2026-02-04T00:16:08.743000Z,2026-02-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-59818,635,TIED_AT_CUTOFF,9.8,2026-02-04T11:16:01.233000Z,2026-02-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-5329,636,TIED_AT_CUTOFF,9.8,2026-02-04T14:16:08.840000Z,2026-02-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-64712,637,TIED_AT_CUTOFF,9.8,2026-02-04T18:16:07.370000Z,2026-02-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25505,638,TIED_AT_CUTOFF,9.8,2026-02-04T20:16:07.707000Z,2026-02-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-13375,639,TIED_AT_CUTOFF,9.8,2026-02-04T21:15:57.213000Z,2026-02-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25519,640,TIED_AT_CUTOFF,9.8,2026-02-04T21:16:02.693000Z,2026-02-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25526,641,TIED_AT_CUTOFF,9.8,2026-02-04T22:15:59.510000Z,2026-02-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-62615,642,TIED_AT_CUTOFF,9.8,2026-02-04T23:15:55.347000Z,2026-02-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-62616,643,TIED_AT_CUTOFF,9.8,2026-02-04T23:15:55.500000Z,2026-02-04,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23796,644,TIED_AT_CUTOFF,9.8,2026-02-05T12:16:01.743000Z,2026-02-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37119,645,TIED_AT_CUTOFF,9.8,2026-02-05T17:16:06.357000Z,2026-02-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37120,646,TIED_AT_CUTOFF,9.8,2026-02-05T17:16:06.553000Z,2026-02-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37123,647,TIED_AT_CUTOFF,9.8,2026-02-05T17:16:06.890000Z,2026-02-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37124,648,TIED_AT_CUTOFF,9.8,2026-02-05T17:16:07.053000Z,2026-02-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37125,649,TIED_AT_CUTOFF,9.8,2026-02-05T17:16:07.207000Z,2026-02-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37126,650,TIED_AT_CUTOFF,9.8,2026-02-05T17:16:07.373000Z,2026-02-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37129,651,TIED_AT_CUTOFF,9.8,2026-02-05T17:16:07.870000Z,2026-02-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37137,652,TIED_AT_CUTOFF,9.8,2026-02-05T17:16:09.003000Z,2026-02-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37138,653,TIED_AT_CUTOFF,9.8,2026-02-05T17:16:09.173000Z,2026-02-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1962,654,TIED_AT_CUTOFF,9.8,2026-02-05T21:15:52.987000Z,2026-02-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1963,655,TIED_AT_CUTOFF,9.8,2026-02-05T21:15:53.180000Z,2026-02-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24300,656,TIED_AT_CUTOFF,9.8,2026-02-05T23:15:54.490000Z,2026-02-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24302,657,TIED_AT_CUTOFF,9.8,2026-02-05T23:15:54.653000Z,2026-02-05,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1499,658,TIED_AT_CUTOFF,9.8,2026-02-06T09:15:48.987000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21643,659,TIED_AT_CUTOFF,9.8,2026-02-06T09:15:49.330000Z,2026-02-06,1,true,1
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2011,660,TIED_AT_CUTOFF,9.8,2026-02-06T09:15:51.770000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2012,661,TIED_AT_CUTOFF,9.8,2026-02-06T09:15:51.977000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2013,662,TIED_AT_CUTOFF,9.8,2026-02-06T10:16:07.967000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2014,663,TIED_AT_CUTOFF,9.8,2026-02-06T10:16:08.243000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2017,664,TIED_AT_CUTOFF,9.8,2026-02-06T12:16:26.280000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2018,665,TIED_AT_CUTOFF,9.8,2026-02-06T13:15:54.397000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2057,666,TIED_AT_CUTOFF,9.8,2026-02-06T16:16:15.070000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-64111,667,TIED_AT_CUTOFF,9.8,2026-02-06T17:16:17.497000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2058,668,TIED_AT_CUTOFF,9.8,2026-02-06T17:16:27.877000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2059,669,TIED_AT_CUTOFF,9.8,2026-02-06T17:16:28.060000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2060,670,TIED_AT_CUTOFF,9.8,2026-02-06T18:16:00.320000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25753,671,TIED_AT_CUTOFF,9.8,2026-02-06T19:16:10.473000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1709,672,TIED_AT_CUTOFF,9.8,2026-02-06T20:16:09.193000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25544,673,TIED_AT_CUTOFF,9.8,2026-02-06T22:16:11.597000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25803,674,TIED_AT_CUTOFF,9.8,2026-02-06T23:15:54.973000Z,2026-02-06,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37095,675,TIED_AT_CUTOFF,9.8,2026-02-07T00:15:53.910000Z,2026-02-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37159,676,TIED_AT_CUTOFF,9.8,2026-02-07T00:15:55.923000Z,2026-02-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37161,677,TIED_AT_CUTOFF,9.8,2026-02-07T00:15:56.283000Z,2026-02-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37162,678,TIED_AT_CUTOFF,9.8,2026-02-07T00:15:56.457000Z,2026-02-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2073,679,TIED_AT_CUTOFF,9.8,2026-02-07T04:15:54.083000Z,2026-02-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2083,680,TIED_AT_CUTOFF,9.8,2026-02-07T11:16:06.750000Z,2026-02-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2087,681,TIED_AT_CUTOFF,9.8,2026-02-07T14:16:08.927000Z,2026-02-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2088,682,TIED_AT_CUTOFF,9.8,2026-02-07T15:15:57.753000Z,2026-02-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2089,683,TIED_AT_CUTOFF,9.8,2026-02-07T15:15:57.960000Z,2026-02-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2090,684,TIED_AT_CUTOFF,9.8,2026-02-07T16:15:47.727000Z,2026-02-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2113,685,TIED_AT_CUTOFF,9.8,2026-02-07T21:15:45.697000Z,2026-02-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25560,686,TIED_AT_CUTOFF,9.8,2026-02-07T22:16:01.347000Z,2026-02-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25858,687,TIED_AT_CUTOFF,9.8,2026-02-07T22:16:02.753000Z,2026-02-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2114,688,TIED_AT_CUTOFF,9.8,2026-02-07T22:16:03.070000Z,2026-02-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2115,689,TIED_AT_CUTOFF,9.8,2026-02-07T23:15:48.663000Z,2026-02-07,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2116,690,TIED_AT_CUTOFF,9.8,2026-02-08T00:16:02.277000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2117,691,TIED_AT_CUTOFF,9.8,2026-02-08T00:16:02.850000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2122,692,TIED_AT_CUTOFF,9.8,2026-02-08T01:16:10.180000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15027,693,TIED_AT_CUTOFF,9.8,2026-02-08T02:15:56.507000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2130,694,TIED_AT_CUTOFF,9.8,2026-02-08T03:15:46.330000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2132,695,TIED_AT_CUTOFF,9.8,2026-02-08T04:15:53.720000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2133,696,TIED_AT_CUTOFF,9.8,2026-02-08T04:15:55.190000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2136,697,TIED_AT_CUTOFF,9.8,2026-02-08T06:16:16.313000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2158,698,TIED_AT_CUTOFF,9.8,2026-02-08T15:15:52.490000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2161,699,TIED_AT_CUTOFF,9.8,2026-02-08T16:15:51.377000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2164,700,TIED_AT_CUTOFF,9.8,2026-02-08T17:15:58.410000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2165,701,TIED_AT_CUTOFF,9.8,2026-02-08T17:15:58.593000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2166,702,TIED_AT_CUTOFF,9.8,2026-02-08T17:15:58.787000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2171,703,TIED_AT_CUTOFF,9.8,2026-02-08T19:16:20.257000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2172,704,TIED_AT_CUTOFF,9.8,2026-02-08T19:16:21.240000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2173,705,TIED_AT_CUTOFF,9.8,2026-02-08T19:16:21.420000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2174,706,TIED_AT_CUTOFF,9.8,2026-02-08T19:16:21.597000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2183,707,TIED_AT_CUTOFF,9.8,2026-02-08T20:15:51.573000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2184,708,TIED_AT_CUTOFF,9.8,2026-02-08T21:15:47.140000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2189,709,TIED_AT_CUTOFF,9.8,2026-02-08T22:15:51.450000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2190,710,TIED_AT_CUTOFF,9.8,2026-02-08T23:15:48.527000Z,2026-02-08,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2195,711,TIED_AT_CUTOFF,9.8,2026-02-09T00:15:49.030000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2196,712,TIED_AT_CUTOFF,9.8,2026-02-09T01:16:03.633000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2197,713,TIED_AT_CUTOFF,9.8,2026-02-09T01:16:03.857000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2198,714,TIED_AT_CUTOFF,9.8,2026-02-09T01:16:04.043000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2199,715,TIED_AT_CUTOFF,9.8,2026-02-09T01:16:04.227000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-66602,716,TIED_AT_CUTOFF,9.8,2026-02-09T04:15:49.423000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-66603,717,TIED_AT_CUTOFF,9.8,2026-02-09T04:15:49.550000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2211,718,TIED_AT_CUTOFF,9.8,2026-02-09T04:15:50.623000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2212,719,TIED_AT_CUTOFF,9.8,2026-02-09T04:15:50.810000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1615,720,TIED_AT_CUTOFF,9.8,2026-02-09T05:16:24.353000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2217,721,TIED_AT_CUTOFF,9.8,2026-02-09T06:16:24.817000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2220,722,TIED_AT_CUTOFF,9.8,2026-02-09T07:16:18.687000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2221,723,TIED_AT_CUTOFF,9.8,2026-02-09T07:16:18.923000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22903,724,TIED_AT_CUTOFF,9.8,2026-02-09T08:16:10.103000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22904,725,TIED_AT_CUTOFF,9.8,2026-02-09T08:16:11.387000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22906,726,TIED_AT_CUTOFF,9.8,2026-02-09T08:16:11.723000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2223,727,TIED_AT_CUTOFF,9.8,2026-02-09T08:16:12.090000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2225,728,TIED_AT_CUTOFF,9.8,2026-02-09T09:16:34.590000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25848,729,TIED_AT_CUTOFF,9.8,2026-02-09T11:16:15.150000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-6830,730,TIED_AT_CUTOFF,9.8,2026-02-09T12:15:57.280000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25809,731,TIED_AT_CUTOFF,9.8,2026-02-09T21:15:49.957000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25814,732,TIED_AT_CUTOFF,9.8,2026-02-09T22:16:03.000000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25875,733,TIED_AT_CUTOFF,9.8,2026-02-09T22:16:03.133000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25893,734,TIED_AT_CUTOFF,9.8,2026-02-09T23:16:05.313000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25894,735,TIED_AT_CUTOFF,9.8,2026-02-09T23:16:05.463000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25895,736,TIED_AT_CUTOFF,9.8,2026-02-09T23:16:05.617000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25938,737,TIED_AT_CUTOFF,9.8,2026-02-09T23:16:06.100000Z,2026-02-09,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2095,738,TIED_AT_CUTOFF,9.8,2026-02-10T07:16:13.903000Z,2026-02-10,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2096,739,TIED_AT_CUTOFF,9.8,2026-02-10T07:16:14.110000Z,2026-02-10,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-11242,740,TIED_AT_CUTOFF,9.8,2026-02-10T09:16:09.200000Z,2026-02-10,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23906,741,TIED_AT_CUTOFF,9.8,2026-02-10T10:15:59.427000Z,2026-02-10,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1774,742,TIED_AT_CUTOFF,9.8,2026-02-10T16:16:10.740000Z,2026-02-10,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21531,743,TIED_AT_CUTOFF,9.8,2026-02-10T18:16:35.580000Z,2026-02-10,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25993,744,TIED_AT_CUTOFF,9.8,2026-02-10T18:16:38.957000Z,2026-02-10,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1357,745,TIED_AT_CUTOFF,9.8,2026-02-11T06:15:51.677000Z,2026-02-11,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-66277,746,TIED_AT_CUTOFF,9.8,2026-02-11T13:15:58.380000Z,2026-02-11,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-8025,747,TIED_AT_CUTOFF,9.8,2026-02-11T13:15:58.777000Z,2026-02-11,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-12059,748,TIED_AT_CUTOFF,9.8,2026-02-11T15:16:12.470000Z,2026-02-11,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2248,749,TIED_AT_CUTOFF,9.8,2026-02-11T15:16:17.433000Z,2026-02-11,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2249,750,TIED_AT_CUTOFF,9.8,2026-02-11T15:16:17.600000Z,2026-02-11,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24789,751,TIED_AT_CUTOFF,9.8,2026-02-11T17:16:13.040000Z,2026-02-11,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25084,752,TIED_AT_CUTOFF,9.8,2026-02-11T17:16:13.243000Z,2026-02-11,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69874,753,TIED_AT_CUTOFF,9.8,2026-02-11T18:16:05.430000Z,2026-02-11,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70085,754,TIED_AT_CUTOFF,9.8,2026-02-11T18:16:06.600000Z,2026-02-11,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69872,755,TIED_AT_CUTOFF,9.8,2026-02-11T19:15:50.360000Z,2026-02-11,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37153,756,TIED_AT_CUTOFF,9.8,2026-02-11T21:16:08.223000Z,2026-02-11,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37172,757,TIED_AT_CUTOFF,9.8,2026-02-11T21:16:09.470000Z,2026-02-11,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37176,758,TIED_AT_CUTOFF,9.8,2026-02-11T21:16:10.617000Z,2026-02-11,1,true,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37181,759,TIED_AT_CUTOFF,9.8,2026-02-11T21:16:11.503000Z,2026-02-11,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37183,760,TIED_AT_CUTOFF,9.8,2026-02-11T21:16:11.847000Z,2026-02-11,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37184,761,TIED_AT_CUTOFF,9.8,2026-02-11T21:16:12.017000Z,2026-02-11,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2020-37186,762,TIED_AT_CUTOFF,9.8,2026-02-11T21:16:12.420000Z,2026-02-11,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25994,763,TIED_AT_CUTOFF,9.8,2026-02-11T21:16:20.813000Z,2026-02-11,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26021,764,TIED_AT_CUTOFF,9.8,2026-02-11T22:15:52.077000Z,2026-02-11,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67135,765,TIED_AT_CUTOFF,9.8,2026-02-11T23:16:03.353000Z,2026-02-11,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1729,766,TIED_AT_CUTOFF,9.8,2026-02-12T02:15:48.993000Z,2026-02-12,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14892,767,TIED_AT_CUTOFF,9.8,2026-02-12T06:16:01.963000Z,2026-02-12,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-10969,768,TIED_AT_CUTOFF,9.8,2026-02-12T14:16:00.540000Z,2026-02-12,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14014,769,TIED_AT_CUTOFF,9.8,2026-02-12T15:16:02.657000Z,2026-02-12,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70981,770,TIED_AT_CUTOFF,9.8,2026-02-12T18:16:08.880000Z,2026-02-12,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26218,771,TIED_AT_CUTOFF,9.8,2026-02-12T19:15:52.120000Z,2026-02-12,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70314,772,TIED_AT_CUTOFF,9.8,2026-02-12T20:16:03.133000Z,2026-02-12,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24895,773,TIED_AT_CUTOFF,9.8,2026-02-12T20:16:10.170000Z,2026-02-12,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25996,774,TIED_AT_CUTOFF,9.8,2026-02-12T21:16:02.820000Z,2026-02-12,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26011,775,TIED_AT_CUTOFF,9.8,2026-02-12T21:16:03.340000Z,2026-02-12,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1358,776,TIED_AT_CUTOFF,9.8,2026-02-12T22:16:04.213000Z,2026-02-12,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25319,777,TIED_AT_CUTOFF,9.8,2026-02-12T23:16:03.377000Z,2026-02-12,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25321,778,TIED_AT_CUTOFF,9.8,2026-02-12T23:16:03.720000Z,2026-02-12,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25327,779,TIED_AT_CUTOFF,9.8,2026-02-12T23:16:04.617000Z,2026-02-12,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25337,780,TIED_AT_CUTOFF,9.8,2026-02-12T23:16:07.367000Z,2026-02-12,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26190,781,TIED_AT_CUTOFF,9.8,2026-02-13T19:17:29.253000Z,2026-02-13,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26333,782,TIED_AT_CUTOFF,9.8,2026-02-13T21:16:52.440000Z,2026-02-13,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26335,783,TIED_AT_CUTOFF,9.8,2026-02-13T21:16:52.927000Z,2026-02-13,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69633,784,TIED_AT_CUTOFF,9.8,2026-02-13T22:16:09.650000Z,2026-02-13,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26273,785,TIED_AT_CUTOFF,9.8,2026-02-13T22:16:11.330000Z,2026-02-13,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24853,786,TIED_AT_CUTOFF,9.8,2026-02-13T23:16:11.800000Z,2026-02-13,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1306,787,TIED_AT_CUTOFF,9.8,2026-02-14T07:16:10.150000Z,2026-02-14,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-8572,788,TIED_AT_CUTOFF,9.8,2026-02-14T09:16:11.490000Z,2026-02-14,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1490,789,TIED_AT_CUTOFF,9.8,2026-02-15T04:15:53.783000Z,2026-02-15,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26366,790,TIED_AT_CUTOFF,9.8,2026-02-15T16:15:53.870000Z,2026-02-15,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26369,791,TIED_AT_CUTOFF,9.8,2026-02-15T16:15:54.407000Z,2026-02-15,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2521,792,TIED_AT_CUTOFF,9.8,2026-02-15T23:16:05.803000Z,2026-02-15,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2522,793,TIED_AT_CUTOFF,9.8,2026-02-16T00:16:07.550000Z,2026-02-16,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2527,794,TIED_AT_CUTOFF,9.8,2026-02-16T02:16:06.620000Z,2026-02-16,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2528,795,TIED_AT_CUTOFF,9.8,2026-02-16T02:16:06.807000Z,2026-02-16,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2529,796,TIED_AT_CUTOFF,9.8,2026-02-16T02:16:07.000000Z,2026-02-16,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2532,797,TIED_AT_CUTOFF,9.8,2026-02-16T04:15:52.093000Z,2026-02-16,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2550,798,TIED_AT_CUTOFF,9.8,2026-02-16T10:16:08.623000Z,2026-02-16,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15578,799,TIED_AT_CUTOFF,9.8,2026-02-16T22:22:40.557000Z,2026-02-16,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2439,800,TIED_AT_CUTOFF,9.8,2026-02-16T22:22:41.470000Z,2026-02-16,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2616,801,TIED_AT_CUTOFF,9.8,2026-02-17T15:16:24.717000Z,2026-02-17,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23647,802,TIED_AT_CUTOFF,9.8,2026-02-17T17:21:05.040000Z,2026-02-17,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-33089,803,TIED_AT_CUTOFF,9.8,2026-02-17T20:22:03.173000Z,2026-02-17,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1670,804,TIED_AT_CUTOFF,9.8,2026-02-17T23:16:19.480000Z,2026-02-17,1,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1937,805,TIED_AT_CUTOFF,9.8,2026-02-18T07:16:10.093000Z,2026-02-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1435,806,TIED_AT_CUTOFF,9.8,2026-02-18T14:16:05.700000Z,2026-02-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2654,807,TIED_AT_CUTOFF,9.8,2026-02-18T14:16:07.277000Z,2026-02-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2329,808,TIED_AT_CUTOFF,9.8,2026-02-18T15:18:44.173000Z,2026-02-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-65791,809,TIED_AT_CUTOFF,9.8,2026-02-18T16:22:29.093000Z,2026-02-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70998,810,TIED_AT_CUTOFF,9.8,2026-02-18T16:22:29.453000Z,2026-02-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70149,811,TIED_AT_CUTOFF,9.8,2026-02-18T17:21:36.160000Z,2026-02-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70150,812,TIED_AT_CUTOFF,9.8,2026-02-18T18:24:20.040000Z,2026-02-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70152,813,TIED_AT_CUTOFF,9.8,2026-02-18T18:24:21.530000Z,2026-02-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25360,814,TIED_AT_CUTOFF,9.8,2026-02-18T22:16:21.540000Z,2026-02-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25361,815,TIED_AT_CUTOFF,9.8,2026-02-18T22:16:21.723000Z,2026-02-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25362,816,TIED_AT_CUTOFF,9.8,2026-02-18T22:16:21.903000Z,2026-02-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25364,817,TIED_AT_CUTOFF,9.8,2026-02-18T22:16:22.260000Z,2026-02-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25365,818,TIED_AT_CUTOFF,9.8,2026-02-18T22:16:22.437000Z,2026-02-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27174,819,TIED_AT_CUTOFF,9.8,2026-02-18T22:16:25.080000Z,2026-02-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27175,820,TIED_AT_CUTOFF,9.8,2026-02-18T22:16:25.263000Z,2026-02-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27179,821,TIED_AT_CUTOFF,9.8,2026-02-18T22:16:25.967000Z,2026-02-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27180,822,TIED_AT_CUTOFF,9.8,2026-02-18T22:16:26.153000Z,2026-02-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2682,823,TIED_AT_CUTOFF,9.8,2026-02-18T23:16:21.100000Z,2026-02-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2684,824,TIED_AT_CUTOFF,9.8,2026-02-19T00:16:21.953000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2686,825,TIED_AT_CUTOFF,9.8,2026-02-19T00:16:22.143000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-12882,826,TIED_AT_CUTOFF,9.8,2026-02-19T07:17:29.113000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-13563,827,TIED_AT_CUTOFF,9.8,2026-02-19T07:17:30.870000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-13851,828,TIED_AT_CUTOFF,9.8,2026-02-19T07:17:33.437000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0926,829,TIED_AT_CUTOFF,9.8,2026-02-19T07:17:42.497000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1405,830,TIED_AT_CUTOFF,9.8,2026-02-19T07:17:43.883000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1994,831,TIED_AT_CUTOFF,9.8,2026-02-19T07:17:44.403000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25242,832,TIED_AT_CUTOFF,9.8,2026-02-19T07:17:45.687000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2689,833,TIED_AT_CUTOFF,9.8,2026-02-19T07:17:47.447000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2690,834,TIED_AT_CUTOFF,9.8,2026-02-19T07:17:47.670000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2691,835,TIED_AT_CUTOFF,9.8,2026-02-19T07:17:47.880000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23542,836,TIED_AT_CUTOFF,9.8,2026-02-19T09:16:12.050000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23549,837,TIED_AT_CUTOFF,9.8,2026-02-19T09:16:12.927000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15559,838,TIED_AT_CUTOFF,9.8,2026-02-19T11:15:55.423000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-8350,839,TIED_AT_CUTOFF,9.8,2026-02-19T12:16:14.697000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-9953,840,TIED_AT_CUTOFF,9.8,2026-02-19T12:16:15.707000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-71243,841,TIED_AT_CUTOFF,9.8,2026-02-19T16:27:12.303000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26338,842,TIED_AT_CUTOFF,9.8,2026-02-19T18:24:59.930000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26339,843,TIED_AT_CUTOFF,9.8,2026-02-19T18:25:00.133000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67304,844,TIED_AT_CUTOFF,9.8,2026-02-19T20:25:24.373000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67305,845,TIED_AT_CUTOFF,9.8,2026-02-19T21:18:28.487000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27476,846,TIED_AT_CUTOFF,9.8,2026-02-19T21:18:33.503000Z,2026-02-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27002,847,TIED_AT_CUTOFF,9.8,2026-02-20T00:16:16.827000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-30410,848,TIED_AT_CUTOFF,9.8,2026-02-20T01:15:59.270000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26974,849,TIED_AT_CUTOFF,9.8,2026-02-20T01:16:00.107000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-10970,850,TIED_AT_CUTOFF,9.8,2026-02-20T12:16:14.530000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67995,851,TIED_AT_CUTOFF,9.8,2026-02-20T16:22:05.770000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67996,852,TIED_AT_CUTOFF,9.8,2026-02-20T16:22:05.907000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67997,853,TIED_AT_CUTOFF,9.8,2026-02-20T16:22:06.063000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-68541,854,TIED_AT_CUTOFF,9.8,2026-02-20T16:22:11.510000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69301,855,TIED_AT_CUTOFF,9.8,2026-02-20T16:22:17.497000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69329,856,TIED_AT_CUTOFF,9.8,2026-02-20T16:22:20.173000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69370,857,TIED_AT_CUTOFF,9.8,2026-02-20T16:22:21.153000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69371,858,TIED_AT_CUTOFF,9.8,2026-02-20T16:22:21.300000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69372,859,TIED_AT_CUTOFF,9.8,2026-02-20T16:22:21.440000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69382,860,TIED_AT_CUTOFF,9.8,2026-02-20T16:22:22.873000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69404,861,TIED_AT_CUTOFF,9.8,2026-02-20T16:22:26.290000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69405,862,TIED_AT_CUTOFF,9.8,2026-02-20T16:22:26.417000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70831,863,TIED_AT_CUTOFF,9.8,2026-02-20T16:22:29.493000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22365,864,TIED_AT_CUTOFF,9.8,2026-02-20T16:22:35.517000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25715,865,TIED_AT_CUTOFF,9.8,2026-02-20T17:25:53.293000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26093,866,TIED_AT_CUTOFF,9.8,2026-02-20T17:25:53.847000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26725,867,TIED_AT_CUTOFF,9.8,2026-02-20T17:25:55.700000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2333,868,TIED_AT_CUTOFF,9.8,2026-02-20T17:25:57.570000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2848,869,TIED_AT_CUTOFF,9.8,2026-02-20T17:25:58.250000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27190,870,TIED_AT_CUTOFF,9.8,2026-02-20T21:19:28.090000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25441,871,TIED_AT_CUTOFF,9.8,2026-02-20T23:16:00.990000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2038,872,TIED_AT_CUTOFF,9.8,2026-02-20T23:16:03.777000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2039,873,TIED_AT_CUTOFF,9.8,2026-02-20T23:16:03.913000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2635,874,TIED_AT_CUTOFF,9.8,2026-02-20T23:16:05.577000Z,2026-02-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27168,875,TIED_AT_CUTOFF,9.8,2026-02-21T00:16:16.640000Z,2026-02-21,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27194,876,TIED_AT_CUTOFF,9.8,2026-02-21T05:17:29.123000Z,2026-02-21,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2865,877,TIED_AT_CUTOFF,9.8,2026-02-21T08:16:12.643000Z,2026-02-21,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2867,878,TIED_AT_CUTOFF,9.8,2026-02-21T14:15:57.983000Z,2026-02-21,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2912,879,TIED_AT_CUTOFF,9.8,2026-02-22T04:15:59.590000Z,2026-02-22,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2944,880,TIED_AT_CUTOFF,9.8,2026-02-22T11:16:13.230000Z,2026-02-22,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2952,881,TIED_AT_CUTOFF,9.8,2026-02-22T14:16:02.687000Z,2026-02-22,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25458,882,TIED_AT_CUTOFF,9.8,2026-02-22T15:16:15.570000Z,2026-02-22,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25459,883,TIED_AT_CUTOFF,9.8,2026-02-22T15:16:15.757000Z,2026-02-22,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2954,884,TIED_AT_CUTOFF,9.8,2026-02-22T15:16:16.610000Z,2026-02-22,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24494,885,TIED_AT_CUTOFF,9.8,2026-02-23T02:16:39.443000Z,2026-02-23,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2964,886,TIED_AT_CUTOFF,9.8,2026-02-23T02:16:39.643000Z,2026-02-23,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2983,887,TIED_AT_CUTOFF,9.8,2026-02-23T10:16:58.757000Z,2026-02-23,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70327,888,TIED_AT_CUTOFF,9.8,2026-02-23T21:19:09.270000Z,2026-02-23,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3025,889,TIED_AT_CUTOFF,9.8,2026-02-23T21:19:12.497000Z,2026-02-23,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3062,890,TIED_AT_CUTOFF,9.8,2026-02-23T23:16:15.997000Z,2026-02-23,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3042,891,TIED_AT_CUTOFF,9.8,2026-02-24T00:16:18.900000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3046,892,TIED_AT_CUTOFF,9.8,2026-02-24T01:16:15.873000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25897,893,TIED_AT_CUTOFF,9.8,2026-02-24T02:16:00.837000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25968,894,TIED_AT_CUTOFF,9.8,2026-02-24T02:16:01.647000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25971,895,TIED_AT_CUTOFF,9.8,2026-02-24T02:16:02.130000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25983,896,TIED_AT_CUTOFF,9.8,2026-02-24T02:16:02.463000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25986,897,TIED_AT_CUTOFF,9.8,2026-02-24T02:16:02.780000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3053,898,TIED_AT_CUTOFF,9.8,2026-02-24T02:16:03.983000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-13942,899,TIED_AT_CUTOFF,9.8,2026-02-24T03:16:00.223000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3057,900,TIED_AT_CUTOFF,9.8,2026-02-24T03:16:03.190000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3068,901,TIED_AT_CUTOFF,9.8,2026-02-24T04:15:59.427000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3069,902,TIED_AT_CUTOFF,9.8,2026-02-24T05:17:18.333000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1229,903,TIED_AT_CUTOFF,9.8,2026-02-24T08:16:28.407000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14577,904,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:21.333000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2634,905,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:23.810000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2757,906,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:23.927000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2758,907,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:24.037000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2759,908,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:24.147000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2762,909,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:24.480000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2763,910,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:24.620000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2764,911,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:24.737000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2765,912,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:24.860000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2766,913,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:24.973000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2767,914,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:25.080000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2770,915,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:25.397000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2771,916,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:25.497000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2772,917,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:25.603000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2773,918,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:25.703000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2774,919,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:25.810000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2775,920,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:25.917000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2777,921,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:26.123000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2779,922,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:26.330000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2780,923,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:26.437000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2781,924,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:26.533000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2782,925,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:26.640000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2784,926,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:26.847000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2785,927,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:26.950000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2786,928,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:27.053000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2787,929,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:27.157000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2788,930,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:27.260000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2789,931,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:27.370000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2790,932,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:27.473000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2791,933,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:27.580000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2792,934,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:27.680000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2793,935,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:27.787000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2795,936,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:28.000000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2796,937,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:28.100000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2797,938,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:28.200000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2799,939,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:28.400000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2800,940,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:28.503000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2805,941,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:29.010000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2807,942,TIED_AT_CUTOFF,9.8,2026-02-24T14:16:29.220000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69985,943,TIED_AT_CUTOFF,9.8,2026-02-24T16:24:07.120000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27507,944,TIED_AT_CUTOFF,9.8,2026-02-24T16:24:08.617000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27590,945,TIED_AT_CUTOFF,9.8,2026-02-24T17:29:04.493000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26222,946,TIED_AT_CUTOFF,9.8,2026-02-24T18:29:33.293000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26341,947,TIED_AT_CUTOFF,9.8,2026-02-24T20:27:48.103000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26342,948,TIED_AT_CUTOFF,9.8,2026-02-24T20:27:48.310000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21410,949,TIED_AT_CUTOFF,9.8,2026-02-24T21:16:25.790000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22553,950,TIED_AT_CUTOFF,9.8,2026-02-24T21:16:28.713000Z,2026-02-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3133,951,TIED_AT_CUTOFF,9.8,2026-02-25T00:16:32.757000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3134,952,TIED_AT_CUTOFF,9.8,2026-02-25T00:16:32.983000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3135,953,TIED_AT_CUTOFF,9.8,2026-02-25T01:16:09.320000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27606,954,TIED_AT_CUTOFF,9.8,2026-02-25T03:16:04.603000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27637,955,TIED_AT_CUTOFF,9.8,2026-02-25T04:16:04.110000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27641,956,TIED_AT_CUTOFF,9.8,2026-02-25T04:16:04.620000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27743,957,TIED_AT_CUTOFF,9.8,2026-02-25T04:16:04.783000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27744,958,TIED_AT_CUTOFF,9.8,2026-02-25T04:16:04.973000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3148,959,TIED_AT_CUTOFF,9.8,2026-02-25T05:17:27.323000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25785,960,TIED_AT_CUTOFF,9.8,2026-02-25T06:16:25.123000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3151,961,TIED_AT_CUTOFF,9.8,2026-02-25T06:16:26.337000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3152,962,TIED_AT_CUTOFF,9.8,2026-02-25T06:16:26.543000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3153,963,TIED_AT_CUTOFF,9.8,2026-02-25T06:16:26.767000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3164,964,TIED_AT_CUTOFF,9.8,2026-02-25T06:16:27.180000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2624,965,TIED_AT_CUTOFF,9.8,2026-02-25T13:16:05.373000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27699,966,TIED_AT_CUTOFF,9.8,2026-02-25T15:20:53.523000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3187,967,TIED_AT_CUTOFF,9.8,2026-02-25T15:20:55.277000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27847,968,TIED_AT_CUTOFF,9.8,2026-02-25T16:23:28.833000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27848,969,TIED_AT_CUTOFF,9.8,2026-02-25T16:23:29.037000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-20129,970,TIED_AT_CUTOFF,9.8,2026-02-25T17:25:30.343000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27727,971,TIED_AT_CUTOFF,9.8,2026-02-25T17:25:39.910000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27849,972,TIED_AT_CUTOFF,9.8,2026-02-25T17:25:40.903000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21902,973,TIED_AT_CUTOFF,9.8,2026-02-25T18:23:40.360000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25952,974,TIED_AT_CUTOFF,9.8,2026-02-25T21:16:41.290000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25953,975,TIED_AT_CUTOFF,9.8,2026-02-25T21:16:41.483000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25955,976,TIED_AT_CUTOFF,9.8,2026-02-25T21:16:41.857000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25959,977,TIED_AT_CUTOFF,9.8,2026-02-25T21:16:42.023000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25997,978,TIED_AT_CUTOFF,9.8,2026-02-25T21:16:42.210000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27613,979,TIED_AT_CUTOFF,9.8,2026-02-25T23:16:21.743000Z,2026-02-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27837,980,TIED_AT_CUTOFF,9.8,2026-02-26T01:16:24.937000Z,2026-02-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27966,981,TIED_AT_CUTOFF,9.8,2026-02-26T02:16:23.833000Z,2026-02-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27975,982,TIED_AT_CUTOFF,9.8,2026-02-26T03:16:05.130000Z,2026-02-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-50857,983,TIED_AT_CUTOFF,9.8,2026-02-26T17:22:49.187000Z,2026-02-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22207,984,TIED_AT_CUTOFF,9.8,2026-02-26T21:28:52.570000Z,2026-02-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3261,985,TIED_AT_CUTOFF,9.8,2026-02-26T22:20:51.757000Z,2026-02-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28213,986,TIED_AT_CUTOFF,9.8,2026-02-26T23:16:35.770000Z,2026-02-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-20781,987,TIED_AT_CUTOFF,9.8,2026-02-27T00:16:55.807000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-20792,988,TIED_AT_CUTOFF,9.8,2026-02-27T00:16:56.180000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24731,989,TIED_AT_CUTOFF,9.8,2026-02-27T00:16:56.683000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25113,990,TIED_AT_CUTOFF,9.8,2026-02-27T00:16:56.853000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25114,991,TIED_AT_CUTOFF,9.8,2026-02-27T00:16:57.030000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25851,992,TIED_AT_CUTOFF,9.8,2026-02-27T00:16:57.550000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25945,993,TIED_AT_CUTOFF,9.8,2026-02-27T00:16:57.730000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27767,994,TIED_AT_CUTOFF,9.8,2026-02-27T00:16:58.073000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27772,995,TIED_AT_CUTOFF,9.8,2026-02-27T00:16:58.250000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3271,996,TIED_AT_CUTOFF,9.8,2026-02-27T00:16:59.143000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21718,997,TIED_AT_CUTOFF,9.8,2026-02-27T01:16:18.073000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24445,998,TIED_AT_CUTOFF,9.8,2026-02-27T01:16:18.430000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24663,999,TIED_AT_CUTOFF,9.8,2026-02-27T01:16:18.790000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25085,1000,TIED_AT_CUTOFF,9.8,2026-02-27T01:16:19.367000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26290,1001,TIED_AT_CUTOFF,9.8,2026-02-27T01:16:20.433000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26305,1002,TIED_AT_CUTOFF,9.8,2026-02-27T01:16:20.617000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27028,1003,TIED_AT_CUTOFF,9.8,2026-02-27T01:16:20.790000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27647,1004,TIED_AT_CUTOFF,9.8,2026-02-27T01:16:20.967000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-20797,1005,TIED_AT_CUTOFF,9.8,2026-02-27T02:16:18.343000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24497,1006,TIED_AT_CUTOFF,9.8,2026-02-27T02:16:19.100000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3287,1007,TIED_AT_CUTOFF,9.8,2026-02-27T05:18:21.190000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3289,1008,TIED_AT_CUTOFF,9.8,2026-02-27T05:18:21.613000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3301,1009,TIED_AT_CUTOFF,9.8,2026-02-27T06:18:00.480000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-12981,1010,TIED_AT_CUTOFF,9.8,2026-02-27T07:17:09.300000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21654,1011,TIED_AT_CUTOFF,9.8,2026-02-27T09:16:16.223000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21656,1012,TIED_AT_CUTOFF,9.8,2026-02-27T09:16:16.417000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21657,1013,TIED_AT_CUTOFF,9.8,2026-02-27T09:16:16.600000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21658,1014,TIED_AT_CUTOFF,9.8,2026-02-27T09:16:16.773000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2251,1015,TIED_AT_CUTOFF,9.8,2026-02-27T09:16:16.950000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21659,1016,TIED_AT_CUTOFF,9.8,2026-02-27T10:16:22.373000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21660,1017,TIED_AT_CUTOFF,9.8,2026-02-27T10:16:22.563000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-11251,1018,TIED_AT_CUTOFF,9.8,2026-02-27T12:16:01.783000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24352,1019,TIED_AT_CUTOFF,9.8,2026-02-27T12:16:03.210000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-11252,1020,TIED_AT_CUTOFF,9.8,2026-02-27T13:16:01.343000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2751,1021,TIED_AT_CUTOFF,9.8,2026-02-27T14:16:30.780000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2750,1022,TIED_AT_CUTOFF,9.8,2026-02-27T16:16:25.827000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27751,1023,TIED_AT_CUTOFF,9.8,2026-02-27T18:16:12.897000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27755,1024,TIED_AT_CUTOFF,9.8,2026-02-27T19:16:09.527000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27707,1025,TIED_AT_CUTOFF,9.8,2026-02-27T20:21:38.760000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28268,1026,TIED_AT_CUTOFF,9.8,2026-02-27T21:16:18.233000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28408,1027,TIED_AT_CUTOFF,9.8,2026-02-27T22:16:23.847000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28411,1028,TIED_AT_CUTOFF,9.8,2026-02-27T22:16:24.170000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28517,1029,TIED_AT_CUTOFF,9.8,2026-02-27T23:16:06.357000Z,2026-02-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28562,1030,TIED_AT_CUTOFF,9.8,2026-02-28T22:16:03.560000Z,2026-02-28,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3395,1031,TIED_AT_CUTOFF,9.8,2026-03-01T14:16:05.960000Z,2026-03-01,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3400,1032,TIED_AT_CUTOFF,9.8,2026-03-02T00:16:03.293000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3406,1033,TIED_AT_CUTOFF,9.8,2026-03-02T03:16:01.357000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3410,1034,TIED_AT_CUTOFF,9.8,2026-03-02T05:16:19.717000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3411,1035,TIED_AT_CUTOFF,9.8,2026-03-02T05:16:19.957000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2999,1036,TIED_AT_CUTOFF,9.8,2026-03-02T07:16:22.743000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3000,1037,TIED_AT_CUTOFF,9.8,2026-03-02T07:16:23.013000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3413,1038,TIED_AT_CUTOFF,9.8,2026-03-02T07:16:23.240000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3422,1039,TIED_AT_CUTOFF,9.8,2026-03-02T07:16:23.477000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14532,1040,TIED_AT_CUTOFF,9.8,2026-03-02T13:16:04.153000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3431,1041,TIED_AT_CUTOFF,9.8,2026-03-02T13:16:05.197000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-50187,1042,TIED_AT_CUTOFF,9.8,2026-03-02T15:16:30.000000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-50190,1043,TIED_AT_CUTOFF,9.8,2026-03-02T15:16:30.527000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-50192,1044,TIED_AT_CUTOFF,9.8,2026-03-02T15:16:30.840000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24107,1045,TIED_AT_CUTOFF,9.8,2026-03-02T15:16:33.020000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24108,1046,TIED_AT_CUTOFF,9.8,2026-03-02T15:16:33.170000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24109,1047,TIED_AT_CUTOFF,9.8,2026-03-02T15:16:33.330000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24111,1048,TIED_AT_CUTOFF,9.8,2026-03-02T15:16:33.497000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24113,1049,TIED_AT_CUTOFF,9.8,2026-03-02T15:16:33.657000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24114,1050,TIED_AT_CUTOFF,9.8,2026-03-02T15:16:33.810000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24115,1051,TIED_AT_CUTOFF,9.8,2026-03-02T15:16:33.977000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26694,1052,TIED_AT_CUTOFF,9.8,2026-03-02T15:16:36.203000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26695,1053,TIED_AT_CUTOFF,9.8,2026-03-02T15:16:36.320000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26696,1054,TIED_AT_CUTOFF,9.8,2026-03-02T15:16:36.427000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26702,1055,TIED_AT_CUTOFF,9.8,2026-03-02T15:16:36.553000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26703,1056,TIED_AT_CUTOFF,9.8,2026-03-02T15:16:36.657000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-52998,1057,TIED_AT_CUTOFF,9.8,2026-03-02T16:16:23.313000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24101,1058,TIED_AT_CUTOFF,9.8,2026-03-02T16:16:24.407000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24110,1059,TIED_AT_CUTOFF,9.8,2026-03-02T16:16:24.547000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24112,1060,TIED_AT_CUTOFF,9.8,2026-03-02T16:16:24.680000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26701,1061,TIED_AT_CUTOFF,9.8,2026-03-02T16:16:25.383000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26720,1062,TIED_AT_CUTOFF,9.8,2026-03-02T16:16:25.517000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24105,1063,TIED_AT_CUTOFF,9.8,2026-03-02T17:16:32.793000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26700,1064,TIED_AT_CUTOFF,9.8,2026-03-02T17:16:33.210000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26708,1065,TIED_AT_CUTOFF,9.8,2026-03-02T17:16:33.313000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26704,1066,TIED_AT_CUTOFF,9.8,2026-03-02T18:16:26.553000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26705,1067,TIED_AT_CUTOFF,9.8,2026-03-02T18:16:26.673000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26706,1068,TIED_AT_CUTOFF,9.8,2026-03-02T18:16:26.793000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26707,1069,TIED_AT_CUTOFF,9.8,2026-03-02T18:16:26.903000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0006,1070,TIED_AT_CUTOFF,9.8,2026-03-02T19:16:29.140000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26709,1071,TIED_AT_CUTOFF,9.8,2026-03-02T19:16:33.370000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26710,1072,TIED_AT_CUTOFF,9.8,2026-03-02T19:16:33.487000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26711,1073,TIED_AT_CUTOFF,9.8,2026-03-02T19:16:33.600000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26712,1074,TIED_AT_CUTOFF,9.8,2026-03-02T20:16:26.990000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26713,1075,TIED_AT_CUTOFF,9.8,2026-03-02T20:16:27.103000Z,2026-03-02,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2628,1076,TIED_AT_CUTOFF,9.8,2026-03-03T02:16:10.873000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1492,1077,TIED_AT_CUTOFF,9.8,2026-03-03T05:17:19.197000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22886,1078,TIED_AT_CUTOFF,9.8,2026-03-03T10:16:06.267000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-59059,1079,TIED_AT_CUTOFF,9.8,2026-03-03T11:16:14.547000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-57622,1080,TIED_AT_CUTOFF,9.8,2026-03-03T15:16:15.397000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70821,1081,TIED_AT_CUTOFF,9.8,2026-03-03T15:16:16.290000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22891,1082,TIED_AT_CUTOFF,9.8,2026-03-03T15:16:18.620000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24103,1083,TIED_AT_CUTOFF,9.8,2026-03-03T15:16:18.787000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3136,1084,TIED_AT_CUTOFF,9.8,2026-03-03T17:16:19.160000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2024-55020,1085,TIED_AT_CUTOFF,9.8,2026-03-03T20:16:40.883000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2024-55024,1086,TIED_AT_CUTOFF,9.8,2026-03-03T20:16:41.423000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2024-55026,1087,TIED_AT_CUTOFF,9.8,2026-03-03T20:16:41.780000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14923,1088,TIED_AT_CUTOFF,9.8,2026-03-03T20:16:42.787000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70236,1089,TIED_AT_CUTOFF,9.8,2026-03-03T20:16:44.457000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70237,1090,TIED_AT_CUTOFF,9.8,2026-03-03T20:16:44.580000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70241,1091,TIED_AT_CUTOFF,9.8,2026-03-03T20:16:44.690000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70234,1092,TIED_AT_CUTOFF,9.8,2026-03-03T21:15:57.040000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70239,1093,TIED_AT_CUTOFF,9.8,2026-03-03T21:15:57.160000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70240,1094,TIED_AT_CUTOFF,9.8,2026-03-03T21:15:57.287000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3485,1095,TIED_AT_CUTOFF,9.8,2026-03-03T21:16:02.667000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24898,1096,TIED_AT_CUTOFF,9.8,2026-03-03T22:16:28.443000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27012,1097,TIED_AT_CUTOFF,9.8,2026-03-03T22:16:28.833000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2590,1098,TIED_AT_CUTOFF,9.8,2026-03-03T22:16:29.157000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3130,1099,TIED_AT_CUTOFF,9.8,2026-03-03T22:16:29.280000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3204,1100,TIED_AT_CUTOFF,9.8,2026-03-03T22:16:29.397000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3224,1101,TIED_AT_CUTOFF,9.8,2026-03-03T22:16:29.523000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27971,1102,TIED_AT_CUTOFF,9.8,2026-03-03T23:15:56.227000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3266,1103,TIED_AT_CUTOFF,9.8,2026-03-03T23:15:56.813000Z,2026-03-03,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28775,1104,TIED_AT_CUTOFF,9.8,2026-03-04T08:16:13.803000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28776,1105,TIED_AT_CUTOFF,9.8,2026-03-04T08:16:13.960000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28777,1106,TIED_AT_CUTOFF,9.8,2026-03-04T08:16:14.113000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28778,1107,TIED_AT_CUTOFF,9.8,2026-03-04T08:16:14.253000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-29119,1108,TIED_AT_CUTOFF,9.8,2026-03-04T08:16:14.440000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27441,1109,TIED_AT_CUTOFF,9.8,2026-03-04T09:15:55.943000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27446,1110,TIED_AT_CUTOFF,9.8,2026-03-04T09:15:56.837000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-59786,1111,TIED_AT_CUTOFF,9.8,2026-03-04T16:16:25.453000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26478,1112,TIED_AT_CUTOFF,9.8,2026-03-04T16:16:27.610000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-66678,1113,TIED_AT_CUTOFF,9.8,2026-03-04T17:16:17.387000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-66944,1114,TIED_AT_CUTOFF,9.8,2026-03-04T17:16:17.697000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25499,1115,TIED_AT_CUTOFF,9.8,2026-03-04T18:16:08.260000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25506,1116,TIED_AT_CUTOFF,9.8,2026-03-04T18:16:09.620000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70218,1117,TIED_AT_CUTOFF,9.8,2026-03-04T18:16:11.667000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70220,1118,TIED_AT_CUTOFF,9.8,2026-03-04T18:16:12.107000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70223,1119,TIED_AT_CUTOFF,9.8,2026-03-04T19:16:10.220000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70226,1120,TIED_AT_CUTOFF,9.8,2026-03-04T19:16:10.437000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70219,1121,TIED_AT_CUTOFF,9.8,2026-03-04T20:16:18.813000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-46108,1122,TIED_AT_CUTOFF,9.8,2026-03-04T21:16:01.143000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70221,1123,TIED_AT_CUTOFF,9.8,2026-03-04T21:16:02.263000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70225,1124,TIED_AT_CUTOFF,9.8,2026-03-04T21:16:02.373000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70222,1125,TIED_AT_CUTOFF,9.8,2026-03-04T22:16:12.050000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26002,1126,TIED_AT_CUTOFF,9.8,2026-03-04T23:16:09.980000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-29045,1127,TIED_AT_CUTOFF,9.8,2026-03-04T23:16:10.247000Z,2026-03-04,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-40926,1128,TIED_AT_CUTOFF,9.8,2026-03-05T02:16:39.790000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3257,1129,TIED_AT_CUTOFF,9.8,2026-03-05T02:16:52.150000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3381,1130,TIED_AT_CUTOFF,9.8,2026-03-05T02:16:52.267000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-54001,1131,TIED_AT_CUTOFF,9.8,2026-03-05T06:16:11.547000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22451,1132,TIED_AT_CUTOFF,9.8,2026-03-05T06:16:19.323000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22453,1133,TIED_AT_CUTOFF,9.8,2026-03-05T06:16:19.580000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22454,1134,TIED_AT_CUTOFF,9.8,2026-03-05T06:16:19.707000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22474,1135,TIED_AT_CUTOFF,9.8,2026-03-05T06:16:21.040000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22475,1136,TIED_AT_CUTOFF,9.8,2026-03-05T06:16:21.163000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22497,1137,TIED_AT_CUTOFF,9.8,2026-03-05T06:16:21.820000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22501,1138,TIED_AT_CUTOFF,9.8,2026-03-05T06:16:21.957000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23767,1139,TIED_AT_CUTOFF,9.8,2026-03-05T06:16:22.227000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27389,1140,TIED_AT_CUTOFF,9.8,2026-03-05T06:16:28.520000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27417,1141,TIED_AT_CUTOFF,9.8,2026-03-05T06:16:29.223000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27437,1142,TIED_AT_CUTOFF,9.8,2026-03-05T06:16:29.497000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27438,1143,TIED_AT_CUTOFF,9.8,2026-03-05T06:16:29.657000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27439,1144,TIED_AT_CUTOFF,9.8,2026-03-05T06:16:29.810000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27983,1145,TIED_AT_CUTOFF,9.8,2026-03-05T06:16:30.370000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28043,1146,TIED_AT_CUTOFF,9.8,2026-03-05T06:16:37.310000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28074,1147,TIED_AT_CUTOFF,9.8,2026-03-05T06:16:41.307000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28105,1148,TIED_AT_CUTOFF,9.8,2026-03-05T06:16:45.047000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-29053,1149,TIED_AT_CUTOFF,9.8,2026-03-05T06:16:50.410000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1678,1150,TIED_AT_CUTOFF,9.8,2026-03-05T07:16:11.437000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25702,1151,TIED_AT_CUTOFF,9.8,2026-03-05T07:16:13.153000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2743,1152,TIED_AT_CUTOFF,9.8,2026-03-05T07:16:14.670000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21628,1153,TIED_AT_CUTOFF,9.8,2026-03-05T10:15:57.930000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2599,1154,TIED_AT_CUTOFF,9.8,2026-03-05T13:16:30.167000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30783,1155,TIED_AT_CUTOFF,9.8,2026-03-05T16:16:18.910000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30784,1156,TIED_AT_CUTOFF,9.8,2026-03-05T16:16:19.110000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30789,1157,TIED_AT_CUTOFF,9.8,2026-03-05T16:16:19.560000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30790,1158,TIED_AT_CUTOFF,9.8,2026-03-05T16:16:19.703000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30793,1159,TIED_AT_CUTOFF,9.8,2026-03-05T16:16:20.037000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-13476,1160,TIED_AT_CUTOFF,9.8,2026-03-05T19:15:58.283000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70229,1161,TIED_AT_CUTOFF,9.8,2026-03-05T19:16:00.390000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70230,1162,TIED_AT_CUTOFF,9.8,2026-03-05T19:16:00.527000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70231,1163,TIED_AT_CUTOFF,9.8,2026-03-05T19:16:00.697000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70232,1164,TIED_AT_CUTOFF,9.8,2026-03-05T19:16:01.200000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70233,1165,TIED_AT_CUTOFF,9.8,2026-03-05T19:16:01.863000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24457,1166,TIED_AT_CUTOFF,9.8,2026-03-05T19:16:02.780000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27944,1167,TIED_AT_CUTOFF,9.8,2026-03-05T19:16:05.840000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-29165,1168,TIED_AT_CUTOFF,9.8,2026-03-05T20:16:10.920000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28443,1169,TIED_AT_CUTOFF,9.8,2026-03-05T21:16:22.483000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21622,1170,TIED_AT_CUTOFF,9.8,2026-03-05T22:16:12.963000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28391,1171,TIED_AT_CUTOFF,9.8,2026-03-05T22:16:15.360000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28392,1172,TIED_AT_CUTOFF,9.8,2026-03-05T22:16:15.567000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28393,1173,TIED_AT_CUTOFF,9.8,2026-03-05T22:16:15.767000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28446,1174,TIED_AT_CUTOFF,9.8,2026-03-05T22:16:16.390000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28453,1175,TIED_AT_CUTOFF,9.8,2026-03-05T22:16:17.617000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28454,1176,TIED_AT_CUTOFF,9.8,2026-03-05T22:16:17.817000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28470,1177,TIED_AT_CUTOFF,9.8,2026-03-05T22:16:20.607000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28472,1178,TIED_AT_CUTOFF,9.8,2026-03-05T22:16:21.017000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28474,1179,TIED_AT_CUTOFF,9.8,2026-03-05T22:16:21.423000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21536,1180,TIED_AT_CUTOFF,9.8,2026-03-05T23:16:18.447000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26125,1181,TIED_AT_CUTOFF,9.8,2026-03-05T23:16:20.160000Z,2026-03-05,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28710,1182,TIED_AT_CUTOFF,9.8,2026-03-06T00:16:11.300000Z,2026-03-06,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28501,1183,TIED_AT_CUTOFF,9.8,2026-03-06T04:16:08.177000Z,2026-03-06,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-29093,1184,TIED_AT_CUTOFF,9.8,2026-03-06T04:16:08.940000Z,2026-03-06,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27005,1185,TIED_AT_CUTOFF,9.8,2026-03-06T05:16:30.367000Z,2026-03-06,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28785,1186,TIED_AT_CUTOFF,9.8,2026-03-06T05:16:39.693000Z,2026-03-06,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28794,1187,TIED_AT_CUTOFF,9.8,2026-03-06T05:16:40.297000Z,2026-03-06,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2446,1188,TIED_AT_CUTOFF,9.8,2026-03-06T06:15:57.880000Z,2026-03-06,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28438,1189,TIED_AT_CUTOFF,9.8,2026-03-06T07:15:58.770000Z,2026-03-06,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28795,1190,TIED_AT_CUTOFF,9.8,2026-03-06T07:16:00.293000Z,2026-03-06,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28802,1191,TIED_AT_CUTOFF,9.8,2026-03-06T07:16:01.053000Z,2026-03-06,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-29042,1192,TIED_AT_CUTOFF,9.8,2026-03-06T07:16:01.743000Z,2026-03-06,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-29058,1193,TIED_AT_CUTOFF,9.8,2026-03-06T07:16:02.267000Z,2026-03-06,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2331,1194,TIED_AT_CUTOFF,9.8,2026-03-06T08:16:27.450000Z,2026-03-06,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2018-25187,1195,TIED_AT_CUTOFF,9.8,2026-03-06T13:16:01.220000Z,2026-03-06,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2018-25199,1196,TIED_AT_CUTOFF,9.8,2026-03-06T13:16:03.310000Z,2026-03-06,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-29075,1197,TIED_AT_CUTOFF,9.8,2026-03-06T17:16:34.167000Z,2026-03-06,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28514,1198,TIED_AT_CUTOFF,9.8,2026-03-06T18:16:19.103000Z,2026-03-06,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30831,1199,TIED_AT_CUTOFF,9.8,2026-03-06T18:16:21.817000Z,2026-03-06,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25070,1200,TIED_AT_CUTOFF,9.8,2026-03-07T01:15:57.427000Z,2026-03-07,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25072,1201,TIED_AT_CUTOFF,9.8,2026-03-07T01:15:58.253000Z,2026-03-07,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30821,1202,TIED_AT_CUTOFF,9.8,2026-03-07T05:16:26.907000Z,2026-03-07,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30824,1203,TIED_AT_CUTOFF,9.8,2026-03-07T06:16:10.157000Z,2026-03-07,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-29186,1204,TIED_AT_CUTOFF,9.8,2026-03-07T15:15:55.400000Z,2026-03-07,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30860,1205,TIED_AT_CUTOFF,9.8,2026-03-07T17:15:53.823000Z,2026-03-07,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30863,1206,TIED_AT_CUTOFF,9.8,2026-03-07T17:15:54.137000Z,2026-03-07,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30909,1207,TIED_AT_CUTOFF,9.8,2026-03-08T01:15:49.387000Z,2026-03-08,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3696,1208,TIED_AT_CUTOFF,9.8,2026-03-08T01:15:49.943000Z,2026-03-08,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3703,1209,TIED_AT_CUTOFF,9.8,2026-03-08T05:16:29.080000Z,2026-03-08,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3705,1210,TIED_AT_CUTOFF,9.8,2026-03-08T05:16:29.313000Z,2026-03-08,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3708,1211,TIED_AT_CUTOFF,9.8,2026-03-08T05:16:32.440000Z,2026-03-08,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3709,1212,TIED_AT_CUTOFF,9.8,2026-03-08T06:16:10.797000Z,2026-03-08,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3723,1213,TIED_AT_CUTOFF,9.8,2026-03-08T09:16:17.950000Z,2026-03-08,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3730,1214,TIED_AT_CUTOFF,9.8,2026-03-08T11:15:50.087000Z,2026-03-08,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3735,1215,TIED_AT_CUTOFF,9.8,2026-03-08T13:16:01.057000Z,2026-03-08,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3736,1216,TIED_AT_CUTOFF,9.8,2026-03-08T13:16:01.277000Z,2026-03-08,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3740,1217,TIED_AT_CUTOFF,9.8,2026-03-08T15:15:48.360000Z,2026-03-08,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3744,1218,TIED_AT_CUTOFF,9.8,2026-03-08T15:15:49.190000Z,2026-03-08,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3746,1219,TIED_AT_CUTOFF,9.8,2026-03-08T16:16:01.600000Z,2026-03-08,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3747,1220,TIED_AT_CUTOFF,9.8,2026-03-08T16:16:01.810000Z,2026-03-08,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3757,1221,TIED_AT_CUTOFF,9.8,2026-03-08T19:16:00.500000Z,2026-03-08,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3758,1222,TIED_AT_CUTOFF,9.8,2026-03-08T19:16:00.753000Z,2026-03-08,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3759,1223,TIED_AT_CUTOFF,9.8,2026-03-08T19:16:00.963000Z,2026-03-08,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3760,1224,TIED_AT_CUTOFF,9.8,2026-03-08T19:16:01.177000Z,2026-03-08,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3762,1225,TIED_AT_CUTOFF,9.8,2026-03-08T19:16:01.593000Z,2026-03-08,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3765,1226,TIED_AT_CUTOFF,9.8,2026-03-08T20:15:49.640000Z,2026-03-08,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3794,1227,TIED_AT_CUTOFF,9.8,2026-03-09T03:15:49.293000Z,2026-03-09,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3795,1228,TIED_AT_CUTOFF,9.8,2026-03-09T03:15:49.490000Z,2026-03-09,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3630,1229,TIED_AT_CUTOFF,9.8,2026-03-09T04:15:58.373000Z,2026-03-09,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3823,1230,TIED_AT_CUTOFF,9.8,2026-03-09T07:16:04.420000Z,2026-03-09,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24015,1231,TIED_AT_CUTOFF,9.8,2026-03-09T09:16:02.757000Z,2026-03-09,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24713,1232,TIED_AT_CUTOFF,9.8,2026-03-09T09:16:02.933000Z,2026-03-09,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-40639,1233,TIED_AT_CUTOFF,9.8,2026-03-09T10:16:01.017000Z,2026-03-09,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3813,1234,TIED_AT_CUTOFF,9.8,2026-03-09T10:16:03.110000Z,2026-03-09,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3818,1235,TIED_AT_CUTOFF,9.8,2026-03-09T12:16:12.393000Z,2026-03-09,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70042,1236,TIED_AT_CUTOFF,9.8,2026-03-09T16:16:15.480000Z,2026-03-09,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70046,1237,TIED_AT_CUTOFF,9.8,2026-03-09T16:16:15.597000Z,2026-03-09,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70039,1238,TIED_AT_CUTOFF,9.8,2026-03-09T18:16:15.210000Z,2026-03-09,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25960,1239,TIED_AT_CUTOFF,9.8,2026-03-09T21:16:15.537000Z,2026-03-09,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0953,1240,TIED_AT_CUTOFF,9.8,2026-03-10T17:31:40.537000Z,2026-03-10,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30869,1241,TIED_AT_CUTOFF,9.8,2026-03-10T17:40:14.380000Z,2026-03-10,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-41709,1242,TIED_AT_CUTOFF,9.8,2026-03-10T18:17:55.980000Z,2026-03-10,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-56422,1243,TIED_AT_CUTOFF,9.8,2026-03-10T18:17:58.883000Z,2026-03-10,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23240,1244,TIED_AT_CUTOFF,9.8,2026-03-10T18:18:13.533000Z,2026-03-10,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30930,1245,TIED_AT_CUTOFF,9.8,2026-03-10T18:18:52.837000Z,2026-03-10,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30968,1246,TIED_AT_CUTOFF,9.8,2026-03-10T18:18:55.593000Z,2026-03-10,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3843,1247,TIED_AT_CUTOFF,9.8,2026-03-10T18:19:05.287000Z,2026-03-10,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28292,1248,TIED_AT_CUTOFF,9.8,2026-03-10T19:17:20.840000Z,2026-03-10,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-29792,1249,TIED_AT_CUTOFF,9.8,2026-03-10T20:16:39.283000Z,2026-03-10,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-29793,1250,TIED_AT_CUTOFF,9.8,2026-03-10T20:16:39.437000Z,2026-03-10,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0110,1251,TIED_AT_CUTOFF,9.8,2026-03-10T21:16:44.447000Z,2026-03-10,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0111,1252,TIED_AT_CUTOFF,9.8,2026-03-10T21:16:44.550000Z,2026-03-10,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0113,1253,TIED_AT_CUTOFF,9.8,2026-03-10T21:16:44.753000Z,2026-03-10,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0114,1254,TIED_AT_CUTOFF,9.8,2026-03-10T21:16:44.850000Z,2026-03-10,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0116,1255,TIED_AT_CUTOFF,9.8,2026-03-10T21:16:45.063000Z,2026-03-10,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0120,1256,TIED_AT_CUTOFF,9.8,2026-03-10T21:16:45.480000Z,2026-03-10,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23813,1257,TIED_AT_CUTOFF,9.8,2026-03-11T04:17:34.677000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24448,1258,TIED_AT_CUTOFF,9.8,2026-03-11T06:17:13.697000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27842,1259,TIED_AT_CUTOFF,9.8,2026-03-11T06:17:13.867000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2631,1260,TIED_AT_CUTOFF,9.8,2026-03-11T06:17:14.467000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3826,1261,TIED_AT_CUTOFF,9.8,2026-03-11T07:17:00.207000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3944,1262,TIED_AT_CUTOFF,9.8,2026-03-11T13:16:12.537000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30741,1263,TIED_AT_CUTOFF,9.8,2026-03-11T16:16:41.530000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67035,1264,TIED_AT_CUTOFF,9.8,2026-03-11T17:16:51.673000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67038,1265,TIED_AT_CUTOFF,9.8,2026-03-11T17:16:52.010000Z,2026-03-11,2,false,1
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67041,1266,TIED_AT_CUTOFF,9.8,2026-03-11T17:16:52.243000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70082,1267,TIED_AT_CUTOFF,9.8,2026-03-11T17:16:53.197000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-31840,1268,TIED_AT_CUTOFF,9.8,2026-03-11T17:16:58.447000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-31852,1269,TIED_AT_CUTOFF,9.8,2026-03-11T17:16:58.600000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-31856,1270,TIED_AT_CUTOFF,9.8,2026-03-11T18:16:24.170000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-31871,1271,TIED_AT_CUTOFF,9.8,2026-03-11T18:16:26.663000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-31975,1272,TIED_AT_CUTOFF,9.8,2026-03-11T18:16:27.177000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2018-25159,1273,TIED_AT_CUTOFF,9.8,2026-03-11T19:15:59.020000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25468,1274,TIED_AT_CUTOFF,9.8,2026-03-11T19:16:00.220000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25471,1275,TIED_AT_CUTOFF,9.8,2026-03-11T19:16:00.803000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25487,1276,TIED_AT_CUTOFF,9.8,2026-03-11T19:16:03.157000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-31874,1277,TIED_AT_CUTOFF,9.8,2026-03-11T19:16:03.970000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-31877,1278,TIED_AT_CUTOFF,9.8,2026-03-11T19:16:04.300000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-31881,1279,TIED_AT_CUTOFF,9.8,2026-03-11T19:16:04.787000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27703,1280,TIED_AT_CUTOFF,9.8,2026-03-11T20:16:14.990000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-31896,1281,TIED_AT_CUTOFF,9.8,2026-03-11T20:16:15.797000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-31900,1282,TIED_AT_CUTOFF,9.8,2026-03-11T20:16:15.960000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-31976,1283,TIED_AT_CUTOFF,9.8,2026-03-11T20:16:17.440000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70024,1284,TIED_AT_CUTOFF,9.8,2026-03-11T21:16:13.213000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70041,1285,TIED_AT_CUTOFF,9.8,2026-03-11T21:16:13.330000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32136,1286,TIED_AT_CUTOFF,9.8,2026-03-11T22:16:33.423000Z,2026-03-11,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-59388,1287,TIED_AT_CUTOFF,9.8,2026-03-12T02:15:58.223000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3980,1288,TIED_AT_CUTOFF,9.8,2026-03-12T05:16:13.610000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3981,1289,TIED_AT_CUTOFF,9.8,2026-03-12T05:16:14.520000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4014,1290,TIED_AT_CUTOFF,9.8,2026-03-12T08:16:12.030000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3059,1291,TIED_AT_CUTOFF,9.8,2026-03-12T12:15:59.420000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3060,1292,TIED_AT_CUTOFF,9.8,2026-03-12T12:15:59.530000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25488,1293,TIED_AT_CUTOFF,9.8,2026-03-12T16:16:02.623000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25510,1294,TIED_AT_CUTOFF,9.8,2026-03-12T16:16:03.167000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25513,1295,TIED_AT_CUTOFF,9.8,2026-03-12T16:16:03.710000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25514,1296,TIED_AT_CUTOFF,9.8,2026-03-12T16:16:03.897000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25515,1297,TIED_AT_CUTOFF,9.8,2026-03-12T16:16:04.077000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25520,1298,TIED_AT_CUTOFF,9.8,2026-03-12T16:16:04.977000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26791,1299,TIED_AT_CUTOFF,9.8,2026-03-12T18:16:22.690000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26792,1300,TIED_AT_CUTOFF,9.8,2026-03-12T18:16:22.817000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26795,1301,TIED_AT_CUTOFF,9.8,2026-03-12T18:16:23.070000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28252,1302,TIED_AT_CUTOFF,9.8,2026-03-12T18:16:23.190000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28255,1303,TIED_AT_CUTOFF,9.8,2026-03-12T18:16:23.723000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28256,1304,TIED_AT_CUTOFF,9.8,2026-03-12T18:16:23.917000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70245,1305,TIED_AT_CUTOFF,9.8,2026-03-12T19:16:15.803000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26793,1306,TIED_AT_CUTOFF,9.8,2026-03-12T19:16:16.073000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32232,1307,TIED_AT_CUTOFF,9.8,2026-03-12T19:16:17.263000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1525,1308,TIED_AT_CUTOFF,9.8,2026-03-12T20:16:02.670000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32248,1309,TIED_AT_CUTOFF,9.8,2026-03-12T20:16:05.357000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32260,1310,TIED_AT_CUTOFF,9.8,2026-03-12T20:16:06.020000Z,2026-03-12,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1668,1311,TIED_AT_CUTOFF,9.8,2026-03-13T19:53:58.160000Z,2026-03-13,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25823,1312,TIED_AT_CUTOFF,9.8,2026-03-13T19:54:27.790000Z,2026-03-13,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-31806,1313,TIED_AT_CUTOFF,9.8,2026-03-13T19:54:36.300000Z,2026-03-13,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-31883,1314,TIED_AT_CUTOFF,9.8,2026-03-13T19:54:37.190000Z,2026-03-13,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32304,1315,TIED_AT_CUTOFF,9.8,2026-03-13T19:54:41.830000Z,2026-03-13,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32746,1316,TIED_AT_CUTOFF,9.8,2026-03-13T19:55:10.147000Z,2026-03-13,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3891,1317,TIED_AT_CUTOFF,9.8,2026-03-13T19:55:10.983000Z,2026-03-13,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2015-20120,1318,TIED_AT_CUTOFF,9.8,2026-03-16T14:17:47.957000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2015-20121,1319,TIED_AT_CUTOFF,9.8,2026-03-16T14:17:48.160000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2016-20024,1320,TIED_AT_CUTOFF,9.8,2026-03-16T14:17:48.350000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2016-20026,1321,TIED_AT_CUTOFF,9.8,2026-03-16T14:17:48.777000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2016-20030,1322,TIED_AT_CUTOFF,9.8,2026-03-16T14:17:49.727000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2017-20223,1323,TIED_AT_CUTOFF,9.8,2026-03-16T14:17:52.347000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2017-20224,1324,TIED_AT_CUTOFF,9.8,2026-03-16T14:17:52.560000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15060,1325,TIED_AT_CUTOFF,9.8,2026-03-16T14:17:55.780000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-52648,1326,TIED_AT_CUTOFF,9.8,2026-03-16T14:17:59.743000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69246,1327,TIED_AT_CUTOFF,9.8,2026-03-16T14:18:02.093000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-20997,1328,TIED_AT_CUTOFF,9.8,2026-03-16T14:18:10.700000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-20998,1329,TIED_AT_CUTOFF,9.8,2026-03-16T14:18:10.827000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32640,1330,TIED_AT_CUTOFF,9.8,2026-03-16T14:19:40.930000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4163,1331,TIED_AT_CUTOFF,9.8,2026-03-16T14:19:55.143000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4164,1332,TIED_AT_CUTOFF,9.8,2026-03-16T14:19:55.380000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4170,1333,TIED_AT_CUTOFF,9.8,2026-03-16T14:19:56.880000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4180,1334,TIED_AT_CUTOFF,9.8,2026-03-16T14:19:58.563000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4181,1335,TIED_AT_CUTOFF,9.8,2026-03-16T14:19:58.797000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4182,1336,TIED_AT_CUTOFF,9.8,2026-03-16T14:19:59.017000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4183,1337,TIED_AT_CUTOFF,9.8,2026-03-16T14:19:59.250000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4184,1338,TIED_AT_CUTOFF,9.8,2026-03-16T14:19:59.473000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4194,1339,TIED_AT_CUTOFF,9.8,2026-03-16T14:20:03.150000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4195,1340,TIED_AT_CUTOFF,9.8,2026-03-16T14:20:03.443000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4196,1341,TIED_AT_CUTOFF,9.8,2026-03-16T14:20:03.730000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4197,1342,TIED_AT_CUTOFF,9.8,2026-03-16T14:20:04.023000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4203,1343,TIED_AT_CUTOFF,9.8,2026-03-16T14:20:05.323000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4204,1344,TIED_AT_CUTOFF,9.8,2026-03-16T14:20:05.627000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4205,1345,TIED_AT_CUTOFF,9.8,2026-03-16T14:20:05.900000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4206,1346,TIED_AT_CUTOFF,9.8,2026-03-16T14:20:06.203000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4207,1347,TIED_AT_CUTOFF,9.8,2026-03-16T14:20:06.497000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4209,1348,TIED_AT_CUTOFF,9.8,2026-03-16T14:20:06.803000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4210,1349,TIED_AT_CUTOFF,9.8,2026-03-16T14:20:07.113000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4211,1350,TIED_AT_CUTOFF,9.8,2026-03-16T14:20:07.387000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4212,1351,TIED_AT_CUTOFF,9.8,2026-03-16T14:20:07.663000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4213,1352,TIED_AT_CUTOFF,9.8,2026-03-16T14:20:07.927000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4214,1353,TIED_AT_CUTOFF,9.8,2026-03-16T14:20:08.227000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4223,1354,TIED_AT_CUTOFF,9.8,2026-03-16T14:20:14.950000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4226,1355,TIED_AT_CUTOFF,9.8,2026-03-16T14:20:15.527000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4228,1356,TIED_AT_CUTOFF,9.8,2026-03-16T14:20:16.030000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-62319,1357,TIED_AT_CUTOFF,9.8,2026-03-16T16:16:13.167000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4252,1358,TIED_AT_CUTOFF,9.8,2026-03-16T17:16:32.057000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4254,1359,TIED_AT_CUTOFF,9.8,2026-03-16T18:16:10.773000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69809,1360,TIED_AT_CUTOFF,9.8,2026-03-16T19:16:14.960000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28430,1361,TIED_AT_CUTOFF,9.8,2026-03-16T20:16:17.957000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32267,1362,TIED_AT_CUTOFF,9.8,2026-03-16T20:16:19.480000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-69902,1363,TIED_AT_CUTOFF,9.8,2026-03-16T21:16:17.700000Z,2026-03-16,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4312,1364,TIED_AT_CUTOFF,9.8,2026-03-17T08:15:57.417000Z,2026-03-17,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4319,1365,TIED_AT_CUTOFF,9.8,2026-03-17T18:16:17.827000Z,2026-03-17,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3207,1366,TIED_AT_CUTOFF,9.8,2026-03-17T19:16:02.637000Z,2026-03-17,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21994,1367,TIED_AT_CUTOFF,9.8,2026-03-17T23:16:17.310000Z,2026-03-17,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27459,1368,TIED_AT_CUTOFF,9.8,2026-03-18T00:16:19.273000Z,2026-03-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67829,1369,TIED_AT_CUTOFF,9.8,2026-03-18T16:16:24.190000Z,2026-03-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67830,1370,TIED_AT_CUTOFF,9.8,2026-03-18T17:16:04.593000Z,2026-03-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-29859,1371,TIED_AT_CUTOFF,9.8,2026-03-18T18:16:27.347000Z,2026-03-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30702,1372,TIED_AT_CUTOFF,9.8,2026-03-18T18:16:27.860000Z,2026-03-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30703,1373,TIED_AT_CUTOFF,9.8,2026-03-18T18:16:27.967000Z,2026-03-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25873,1374,TIED_AT_CUTOFF,9.8,2026-03-18T21:16:25.220000Z,2026-03-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-31972,1375,TIED_AT_CUTOFF,9.8,2026-03-18T21:16:26.070000Z,2026-03-18,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-31998,1376,TIED_AT_CUTOFF,9.8,2026-03-19T02:16:05.347000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27542,1377,TIED_AT_CUTOFF,9.8,2026-03-19T06:16:25.983000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-60233,1378,TIED_AT_CUTOFF,9.8,2026-03-19T09:16:16.050000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-60237,1379,TIED_AT_CUTOFF,9.8,2026-03-19T09:16:16.230000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2006-10003,1380,TIED_AT_CUTOFF,9.8,2026-03-19T12:16:17.047000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30402,1381,TIED_AT_CUTOFF,9.8,2026-03-19T15:16:26.190000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32865,1382,TIED_AT_CUTOFF,9.8,2026-03-19T16:16:03.260000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32867,1383,TIED_AT_CUTOFF,9.8,2026-03-19T16:16:03.640000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67112,1384,TIED_AT_CUTOFF,9.8,2026-03-19T18:16:15.450000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67113,1385,TIED_AT_CUTOFF,9.8,2026-03-19T18:16:15.600000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67114,1386,TIED_AT_CUTOFF,9.8,2026-03-19T18:16:15.713000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30694,1387,TIED_AT_CUTOFF,9.8,2026-03-19T18:16:22.400000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-23658,1388,TIED_AT_CUTOFF,9.8,2026-03-19T21:16:54.487000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27953,1389,TIED_AT_CUTOFF,9.8,2026-03-19T21:17:09.573000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32169,1390,TIED_AT_CUTOFF,9.8,2026-03-19T21:17:10.233000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32191,1391,TIED_AT_CUTOFF,9.8,2026-03-19T21:17:10.400000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3549,1392,TIED_AT_CUTOFF,9.8,2026-03-19T21:17:12.823000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3849,1393,TIED_AT_CUTOFF,9.8,2026-03-19T21:17:13.407000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4395,1394,TIED_AT_CUTOFF,9.8,2026-03-19T21:17:13.660000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30871,1395,TIED_AT_CUTOFF,9.8,2026-03-19T22:16:31.633000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30872,1396,TIED_AT_CUTOFF,9.8,2026-03-19T22:16:31.797000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32194,1397,TIED_AT_CUTOFF,9.8,2026-03-19T22:16:41.130000Z,2026-03-19,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32760,1398,TIED_AT_CUTOFF,9.8,2026-03-20T00:16:17.440000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32985,1399,TIED_AT_CUTOFF,9.8,2026-03-20T00:16:18.260000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33289,1400,TIED_AT_CUTOFF,9.8,2026-03-20T00:16:18.647000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32767,1401,TIED_AT_CUTOFF,9.8,2026-03-20T01:15:55.597000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32769,1402,TIED_AT_CUTOFF,9.8,2026-03-20T01:15:55.780000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32771,1403,TIED_AT_CUTOFF,9.8,2026-03-20T01:15:55.940000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21992,1404,TIED_AT_CUTOFF,9.8,2026-03-20T03:15:58.680000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32945,1405,TIED_AT_CUTOFF,9.8,2026-03-20T04:16:49.927000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4038,1406,TIED_AT_CUTOFF,9.8,2026-03-20T04:16:50.300000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4469,1407,TIED_AT_CUTOFF,9.8,2026-03-20T05:16:16.420000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4470,1408,TIED_AT_CUTOFF,9.8,2026-03-20T05:16:16.647000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4471,1409,TIED_AT_CUTOFF,9.8,2026-03-20T05:16:16.857000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4472,1410,TIED_AT_CUTOFF,9.8,2026-03-20T05:16:17.067000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4473,1411,TIED_AT_CUTOFF,9.8,2026-03-20T06:16:12.997000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33054,1412,TIED_AT_CUTOFF,9.8,2026-03-20T07:16:13.363000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33057,1413,TIED_AT_CUTOFF,9.8,2026-03-20T08:16:11.763000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2024-44722,1414,TIED_AT_CUTOFF,9.8,2026-03-20T14:16:13.373000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15607,1415,TIED_AT_CUTOFF,9.8,2026-03-20T17:16:40.123000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15608,1416,TIED_AT_CUTOFF,9.8,2026-03-20T17:16:41.220000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22897,1417,TIED_AT_CUTOFF,9.8,2026-03-20T17:16:44.147000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22898,1418,TIED_AT_CUTOFF,9.8,2026-03-20T17:16:44.307000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22900,1419,TIED_AT_CUTOFF,9.8,2026-03-20T17:16:44.467000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22901,1420,TIED_AT_CUTOFF,9.8,2026-03-20T17:16:44.627000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4497,1421,TIED_AT_CUTOFF,9.8,2026-03-20T19:16:20.533000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4499,1422,TIED_AT_CUTOFF,9.8,2026-03-20T20:16:50.207000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3584,1423,TIED_AT_CUTOFF,9.8,2026-03-20T22:16:29.267000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33228,1424,TIED_AT_CUTOFF,9.8,2026-03-20T23:16:46.510000Z,2026-03-20,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32046,1425,TIED_AT_CUTOFF,9.8,2026-03-21T01:17:07.313000Z,2026-03-21,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32052,1426,TIED_AT_CUTOFF,9.8,2026-03-21T01:17:08.287000Z,2026-03-21,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32056,1427,TIED_AT_CUTOFF,9.8,2026-03-21T01:17:09.103000Z,2026-03-21,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25568,1428,TIED_AT_CUTOFF,9.8,2026-03-21T13:16:20.470000Z,2026-03-21,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25614,1429,TIED_AT_CUTOFF,9.8,2026-03-22T14:16:29.930000Z,2026-03-22,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4567,1430,TIED_AT_CUTOFF,9.8,2026-03-23T03:16:00.387000Z,2026-03-23,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4579,1431,TIED_AT_CUTOFF,9.8,2026-03-23T08:16:18.250000Z,2026-03-23,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4580,1432,TIED_AT_CUTOFF,9.8,2026-03-23T09:16:24.610000Z,2026-03-23,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4581,1433,TIED_AT_CUTOFF,9.8,2026-03-23T10:16:07.803000Z,2026-03-23,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32968,1434,TIED_AT_CUTOFF,9.8,2026-03-23T12:16:08.407000Z,2026-03-23,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4585,1435,TIED_AT_CUTOFF,9.8,2026-03-23T12:16:25.973000Z,2026-03-23,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33352,1436,TIED_AT_CUTOFF,9.8,2026-03-23T14:16:33.580000Z,2026-03-23,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30849,1437,TIED_AT_CUTOFF,9.8,2026-03-23T20:16:25.803000Z,2026-03-23,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33195,1438,TIED_AT_CUTOFF,9.8,2026-03-24T00:16:28.987000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4001,1439,TIED_AT_CUTOFF,9.8,2026-03-24T00:16:31.040000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33854,1440,TIED_AT_CUTOFF,9.8,2026-03-24T06:16:22.670000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4755,1441,TIED_AT_CUTOFF,9.8,2026-03-24T07:16:07.500000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25628,1442,TIED_AT_CUTOFF,9.8,2026-03-24T12:16:02.777000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2019-25646,1443,TIED_AT_CUTOFF,9.8,2026-03-24T12:16:07.217000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4691,1444,TIED_AT_CUTOFF,9.8,2026-03-24T13:16:04.937000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4696,1445,TIED_AT_CUTOFF,9.8,2026-03-24T13:16:05.590000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4698,1446,TIED_AT_CUTOFF,9.8,2026-03-24T13:16:05.783000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4700,1447,TIED_AT_CUTOFF,9.8,2026-03-24T13:16:06.003000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4701,1448,TIED_AT_CUTOFF,9.8,2026-03-24T13:16:06.103000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4702,1449,TIED_AT_CUTOFF,9.8,2026-03-24T13:16:06.207000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4705,1450,TIED_AT_CUTOFF,9.8,2026-03-24T13:16:06.403000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4710,1451,TIED_AT_CUTOFF,9.8,2026-03-24T13:16:06.910000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4711,1452,TIED_AT_CUTOFF,9.8,2026-03-24T13:16:07.010000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4717,1453,TIED_AT_CUTOFF,9.8,2026-03-24T13:16:07.600000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4720,1454,TIED_AT_CUTOFF,9.8,2026-03-24T13:16:07.893000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4721,1455,TIED_AT_CUTOFF,9.8,2026-03-24T13:16:07.990000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4723,1456,TIED_AT_CUTOFF,9.8,2026-03-24T13:16:08.190000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4729,1457,TIED_AT_CUTOFF,9.8,2026-03-24T13:16:08.830000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33322,1458,TIED_AT_CUTOFF,9.8,2026-03-24T20:16:27.857000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33511,1459,TIED_AT_CUTOFF,9.8,2026-03-24T20:16:30.203000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24157,1460,TIED_AT_CUTOFF,9.8,2026-03-24T21:16:27.823000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24159,1461,TIED_AT_CUTOFF,9.8,2026-03-24T21:16:28.153000Z,2026-03-24,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-28858,1462,TIED_AT_CUTOFF,9.8,2026-03-25T01:17:09.920000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4784,1463,TIED_AT_CUTOFF,9.8,2026-03-25T02:16:06.350000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-59706,1464,TIED_AT_CUTOFF,9.8,2026-03-25T15:16:29.140000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-59707,1465,TIED_AT_CUTOFF,9.8,2026-03-25T15:16:29.257000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26830,1466,TIED_AT_CUTOFF,9.8,2026-03-25T15:16:38.620000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26831,1467,TIED_AT_CUTOFF,9.8,2026-03-25T16:16:21.123000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26832,1468,TIED_AT_CUTOFF,9.8,2026-03-25T16:16:21.240000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-26833,1469,TIED_AT_CUTOFF,9.8,2026-03-25T16:16:21.390000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22500,1470,TIED_AT_CUTOFF,9.8,2026-03-25T17:16:32.063000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22507,1471,TIED_AT_CUTOFF,9.8,2026-03-25T17:16:32.870000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24378,1472,TIED_AT_CUTOFF,9.8,2026-03-25T17:16:38.073000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24968,1473,TIED_AT_CUTOFF,9.8,2026-03-25T17:16:38.663000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24971,1474,TIED_AT_CUTOFF,9.8,2026-03-25T17:16:39.083000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24989,1475,TIED_AT_CUTOFF,9.8,2026-03-25T17:16:41.040000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25029,1476,TIED_AT_CUTOFF,9.8,2026-03-25T17:16:42.577000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25030,1477,TIED_AT_CUTOFF,9.8,2026-03-25T17:16:42.710000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25031,1478,TIED_AT_CUTOFF,9.8,2026-03-25T17:16:42.837000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25032,1479,TIED_AT_CUTOFF,9.8,2026-03-25T17:16:42.967000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25035,1480,TIED_AT_CUTOFF,9.8,2026-03-25T17:16:43.377000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25429,1481,TIED_AT_CUTOFF,9.8,2026-03-25T17:16:50.460000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27049,1482,TIED_AT_CUTOFF,9.8,2026-03-25T17:16:54.260000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27051,1483,TIED_AT_CUTOFF,9.8,2026-03-25T17:16:54.390000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27082,1484,TIED_AT_CUTOFF,9.8,2026-03-25T17:16:55.827000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27083,1485,TIED_AT_CUTOFF,9.8,2026-03-25T17:16:55.960000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27084,1486,TIED_AT_CUTOFF,9.8,2026-03-25T17:16:56.133000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27095,1487,TIED_AT_CUTOFF,9.8,2026-03-25T17:16:56.637000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2414,1488,TIED_AT_CUTOFF,9.8,2026-03-25T17:16:57.490000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32502,1489,TIED_AT_CUTOFF,9.8,2026-03-25T17:17:02.217000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32512,1490,TIED_AT_CUTOFF,9.8,2026-03-25T17:17:03.543000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32520,1491,TIED_AT_CUTOFF,9.8,2026-03-25T17:17:04.773000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-70888,1492,TIED_AT_CUTOFF,9.8,2026-03-25T20:16:22.463000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-14917,1493,TIED_AT_CUTOFF,9.8,2026-03-25T21:16:24.550000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30975,1494,TIED_AT_CUTOFF,9.8,2026-03-25T21:16:41.453000Z,2026-03-25,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33942,1495,TIED_AT_CUTOFF,9.8,2026-03-26T01:16:28.040000Z,2026-03-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2014-125112,1496,TIED_AT_CUTOFF,9.8,2026-03-26T03:16:00.423000Z,2026-03-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4850,1497,TIED_AT_CUTOFF,9.8,2026-03-26T08:16:22.447000Z,2026-03-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4809,1498,TIED_AT_CUTOFF,9.8,2026-03-26T11:16:21.440000Z,2026-03-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2018-25183,1499,TIED_AT_CUTOFF,9.8,2026-03-26T12:16:03.197000Z,2026-03-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2018-25185,1500,TIED_AT_CUTOFF,9.8,2026-03-26T12:16:04.270000Z,2026-03-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2018-25195,1501,TIED_AT_CUTOFF,9.8,2026-03-26T12:16:04.467000Z,2026-03-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2018-25201,1502,TIED_AT_CUTOFF,9.8,2026-03-26T12:16:04.653000Z,2026-03-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2018-25204,1503,TIED_AT_CUTOFF,9.8,2026-03-26T12:16:05.247000Z,2026-03-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-55267,1504,TIED_AT_CUTOFF,9.8,2026-03-26T13:16:25.953000Z,2026-03-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-55269,1505,TIED_AT_CUTOFF,9.8,2026-03-26T13:16:26.253000Z,2026-03-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-55270,1506,TIED_AT_CUTOFF,9.8,2026-03-26T13:16:26.413000Z,2026-03-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-55261,1507,TIED_AT_CUTOFF,9.8,2026-03-26T14:16:07.710000Z,2026-03-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30457,1508,TIED_AT_CUTOFF,9.8,2026-03-26T19:16:59.900000Z,2026-03-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33640,1509,TIED_AT_CUTOFF,9.8,2026-03-26T21:17:07.637000Z,2026-03-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-34352,1510,TIED_AT_CUTOFF,9.8,2026-03-26T23:16:20.903000Z,2026-03-26,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33701,1511,TIED_AT_CUTOFF,9.8,2026-03-27T01:16:19.313000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33729,1512,TIED_AT_CUTOFF,9.8,2026-03-27T01:16:20.367000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33747,1513,TIED_AT_CUTOFF,9.8,2026-03-27T01:16:21.330000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33890,1514,TIED_AT_CUTOFF,9.8,2026-03-27T01:16:21.493000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4908,1515,TIED_AT_CUTOFF,9.8,2026-03-27T03:16:01.670000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-22738,1516,TIED_AT_CUTOFF,9.8,2026-03-27T06:16:37.663000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27650,1517,TIED_AT_CUTOFF,9.8,2026-03-27T06:16:38.257000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32669,1518,TIED_AT_CUTOFF,9.8,2026-03-27T06:16:38.450000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33280,1519,TIED_AT_CUTOFF,9.8,2026-03-27T06:16:38.837000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-25101,1520,TIED_AT_CUTOFF,9.8,2026-03-27T12:16:20.203000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4619,1521,TIED_AT_CUTOFF,9.8,2026-03-27T12:16:20.593000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4620,1522,TIED_AT_CUTOFF,9.8,2026-03-27T12:16:20.757000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4622,1523,TIED_AT_CUTOFF,9.8,2026-03-27T12:16:21.133000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30303,1524,TIED_AT_CUTOFF,9.8,2026-03-27T15:16:52.513000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30530,1525,TIED_AT_CUTOFF,9.8,2026-03-27T16:16:23.567000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30532,1526,TIED_AT_CUTOFF,9.8,2026-03-27T16:16:23.803000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30533,1527,TIED_AT_CUTOFF,9.8,2026-03-27T16:16:23.917000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33770,1528,TIED_AT_CUTOFF,9.8,2026-03-27T17:16:29.747000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-34387,1529,TIED_AT_CUTOFF,9.8,2026-03-27T19:16:43.590000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33654,1530,TIED_AT_CUTOFF,9.8,2026-03-27T20:16:32.363000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33765,1531,TIED_AT_CUTOFF,9.8,2026-03-27T20:16:34.053000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-34475,1532,TIED_AT_CUTOFF,9.8,2026-03-27T20:16:36.390000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33879,1533,TIED_AT_CUTOFF,9.8,2026-03-27T21:17:24.537000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33937,1534,TIED_AT_CUTOFF,9.8,2026-03-27T21:17:27.417000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33943,1535,TIED_AT_CUTOFF,9.8,2026-03-27T22:16:21.393000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33993,1536,TIED_AT_CUTOFF,9.8,2026-03-27T23:17:14.237000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33994,1537,TIED_AT_CUTOFF,9.8,2026-03-27T23:17:14.413000Z,2026-03-27,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-9497,1538,TIED_AT_CUTOFF,9.8,2026-03-28T11:16:35.337000Z,2026-03-28,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2016-20049,1539,TIED_AT_CUTOFF,9.8,2026-03-28T12:16:01.407000Z,2026-03-28,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2017-20225,1540,TIED_AT_CUTOFF,9.8,2026-03-28T12:16:01.613000Z,2026-03-28,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2017-20227,1541,TIED_AT_CUTOFF,9.8,2026-03-28T12:16:01.993000Z,2026-03-28,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2017-20229,1542,TIED_AT_CUTOFF,9.8,2026-03-28T12:16:02.400000Z,2026-03-28,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2018-25220,1543,TIED_AT_CUTOFF,9.8,2026-03-28T12:16:02.600000Z,2026-03-28,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2018-25221,1544,TIED_AT_CUTOFF,9.8,2026-03-28T12:16:02.793000Z,2026-03-28,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2018-25223,1545,TIED_AT_CUTOFF,9.8,2026-03-28T12:16:03.170000Z,2026-03-28,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15604,1546,TIED_AT_CUTOFF,9.8,2026-03-28T19:16:53.387000Z,2026-03-28,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3256,1547,TIED_AT_CUTOFF,9.8,2026-03-28T19:16:56.570000Z,2026-03-28,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-5017,1548,TIED_AT_CUTOFF,9.8,2026-03-28T23:16:43.597000Z,2026-03-28,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-5018,1549,TIED_AT_CUTOFF,9.8,2026-03-28T23:16:44.663000Z,2026-03-28,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-5019,1550,TIED_AT_CUTOFF,9.8,2026-03-29T00:16:13.673000Z,2026-03-29,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4851,1551,TIED_AT_CUTOFF,9.8,2026-03-29T01:15:56.967000Z,2026-03-29,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-5020,1552,TIED_AT_CUTOFF,9.8,2026-03-29T01:15:57.133000Z,2026-03-29,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-5030,1553,TIED_AT_CUTOFF,9.8,2026-03-29T05:15:55.603000Z,2026-03-29,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-5033,1554,TIED_AT_CUTOFF,9.8,2026-03-29T06:16:11.703000Z,2026-03-29,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-5034,1555,TIED_AT_CUTOFF,9.8,2026-03-29T06:16:12.870000Z,2026-03-29,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-5035,1556,TIED_AT_CUTOFF,9.8,2026-03-29T07:15:56.793000Z,2026-03-29,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32924,1557,TIED_AT_CUTOFF,9.8,2026-03-29T13:17:00.963000Z,2026-03-29,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32973,1558,TIED_AT_CUTOFF,9.8,2026-03-29T13:17:01.367000Z,2026-03-29,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32974,1559,TIED_AT_CUTOFF,9.8,2026-03-29T13:17:01.570000Z,2026-03-29,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32975,1560,TIED_AT_CUTOFF,9.8,2026-03-29T13:17:01.763000Z,2026-03-29,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32987,1561,TIED_AT_CUTOFF,9.8,2026-03-29T13:17:02.563000Z,2026-03-29,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0558,1562,TIED_AT_CUTOFF,9.8,2026-03-29T18:16:13.250000Z,2026-03-29,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4176,1563,TIED_AT_CUTOFF,9.8,2026-03-29T21:16:15.717000Z,2026-03-29,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-15379,1564,TIED_AT_CUTOFF,9.8,2026-03-30T08:16:15.667000Z,2026-03-30,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4415,1565,TIED_AT_CUTOFF,9.8,2026-03-30T08:16:18.107000Z,2026-03-30,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-5121,1566,TIED_AT_CUTOFF,9.8,2026-03-30T08:16:18.780000Z,2026-03-30,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2286,1567,TIED_AT_CUTOFF,9.8,2026-03-30T16:16:04.777000Z,2026-03-30,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-2287,1568,TIED_AT_CUTOFF,9.8,2026-03-30T16:16:04.877000Z,2026-03-30,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-33032,1569,TIED_AT_CUTOFF,9.8,2026-03-30T18:16:19.410000Z,2026-03-30,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30305,1570,TIED_AT_CUTOFF,9.8,2026-03-30T20:16:21.087000Z,2026-03-30,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30307,1571,TIED_AT_CUTOFF,9.8,2026-03-30T20:16:21.220000Z,2026-03-30,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30306,1572,TIED_AT_CUTOFF,9.8,2026-03-30T21:17:08.983000Z,2026-03-30,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30308,1573,TIED_AT_CUTOFF,9.8,2026-03-30T21:17:09.107000Z,2026-03-30,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30313,1574,TIED_AT_CUTOFF,9.8,2026-03-30T21:17:09.230000Z,2026-03-30,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-31946,1575,TIED_AT_CUTOFF,9.8,2026-03-30T21:17:09.440000Z,2026-03-30,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4789,1576,TIED_AT_CUTOFF,9.8,2026-03-30T21:17:10.843000Z,2026-03-30,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4257,1577,TIED_AT_CUTOFF,9.8,2026-03-30T22:16:20.313000Z,2026-03-30,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-27697,1578,TIED_AT_CUTOFF,9.8,2026-03-31T01:16:35.693000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30880,1579,TIED_AT_CUTOFF,9.8,2026-03-31T01:16:36.270000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-3300,1580,TIED_AT_CUTOFF,9.8,2026-03-31T02:15:59.267000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-5176,1581,TIED_AT_CUTOFF,9.8,2026-03-31T02:15:59.803000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32714,1582,TIED_AT_CUTOFF,9.8,2026-03-31T03:15:55.970000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-34041,1583,TIED_AT_CUTOFF,9.8,2026-03-31T03:15:58.053000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-34060,1584,TIED_AT_CUTOFF,9.8,2026-03-31T03:15:58.773000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-5183,1585,TIED_AT_CUTOFF,9.8,2026-03-31T06:16:01.590000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32916,1586,TIED_AT_CUTOFF,9.8,2026-03-31T12:16:28.197000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-32917,1587,TIED_AT_CUTOFF,9.8,2026-03-31T12:16:28.487000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30310,1588,TIED_AT_CUTOFF,9.8,2026-03-31T14:16:11.390000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30311,1589,TIED_AT_CUTOFF,9.8,2026-03-31T15:16:12.987000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30312,1590,TIED_AT_CUTOFF,9.8,2026-03-31T15:16:13.110000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30314,1591,TIED_AT_CUTOFF,9.8,2026-03-31T15:16:13.233000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30276,1592,TIED_AT_CUTOFF,9.8,2026-03-31T16:16:29.683000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30281,1593,TIED_AT_CUTOFF,9.8,2026-03-31T16:16:29.820000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-34220,1594,TIED_AT_CUTOFF,9.8,2026-03-31T16:16:32.127000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-34243,1595,TIED_AT_CUTOFF,9.8,2026-03-31T16:16:33.253000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-24164,1596,TIED_AT_CUTOFF,9.8,2026-03-31T17:16:30.937000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30278,1597,TIED_AT_CUTOFF,9.8,2026-03-31T18:16:46.863000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30283,1598,TIED_AT_CUTOFF,9.8,2026-03-31T18:16:47.313000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30286,1599,TIED_AT_CUTOFF,9.8,2026-03-31T18:16:47.433000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-30285,1600,TIED_AT_CUTOFF,9.8,2026-03-31T20:16:26.550000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-4800,1601,TIED_AT_CUTOFF,9.8,2026-03-31T20:16:29.660000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1579,1602,TIED_AT_CUTOFF,9.8,2026-03-31T21:16:27.897000Z,2026-03-31,2,false,0
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-34400,1603,TIED_AT_CUTOFF,9.8,2026-03-31T22:16:18.287000Z,2026-03-31,2,false,0


==> anc/adopted/q1_tied_positives.csv <==
cohort,cell,strategy,cve_id,rank,region,score,publication_timestamp,publication_date,block_index,selected,positive
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-0770,497,TIED_AT_CUTOFF,9.8,2026-01-23T04:16:04.063000Z,2026-01-23,1,true,1
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-1340,579,TIED_AT_CUTOFF,9.8,2026-01-29T22:15:53.313000Z,2026-01-29,1,true,1
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2026-21643,659,TIED_AT_CUTOFF,9.8,2026-02-06T09:15:49.330000Z,2026-02-06,1,true,1
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,CVE-2025-67038,1265,TIED_AT_CUTOFF,9.8,2026-03-11T17:16:52.010000Z,2026-03-11,2,false,1


==> anc/adopted/stability.json <==
{
  "2025": {
    "eligibility_transitions": [
      {
        "D30_eligible": false,
        "D7_eligible": false,
        "count": 1435
      },
      {
        "D30_eligible": true,
        "D7_eligible": false,
        "count": 6
      },
      {
        "D30_eligible": false,
        "D7_eligible": true,
        "count": 114
      },
      {
        "D30_eligible": true,
        "D7_eligible": true,
        "count": 38362
      }
    ],
    "k": 1919,
    "population_n": 38362,
    "strategies": {
      "CVSS_OPERATIONAL": {
        "D30_selected": [
          "CVE-2024-56346",
          "CVE-2024-10442",
          "CVE-2024-12909",
          "CVE-2025-26852",
          "CVE-2025-26853",
          "CVE-2025-2857",
          "CVE-2025-30580",
          "CVE-2021-47667",
          "CVE-2024-41794",
          "CVE-2025-32642",
          "CVE-2025-26927",
          "CVE-2025-32433",
          "CVE-2025-32660",
          "CVE-2025-32432",
          "CVE-2025-46337",
          "CVE-2025-24522",
          "CVE-2025-20188",
          "CVE-2024-11186",
          "CVE-2025-0505",
          "CVE-2025-26389",
          "CVE-2024-46506",
          "CVE-2025-47916",
          "CVE-2025-23123",
          "CVE-2025-47577",
          "CVE-2025-39380",
          "CVE-2025-39401",
          "CVE-2025-48200",
          "CVE-2025-36535",
          "CVE-2025-47637",
          "CVE-2025-47641",
          "CVE-2025-47642",
          "CVE-2025-47687",
          "CVE-2025-32440",
          "CVE-2025-48748",
          "CVE-2025-32291",
          "CVE-2025-48123",
          "CVE-2025-29902",
          "CVE-2025-32510",
          "CVE-2025-49071",
          "CVE-2025-49444",
          "CVE-2025-49447",
          "CVE-2025-49132",
          "CVE-2025-6512",
          "CVE-2025-2828",
          "CVE-2025-52562",
          "CVE-2024-56731",
          "CVE-2025-32975",
          "CVE-2025-4378",
          "CVE-2025-52572",
          "CVE-2025-20281",
          "CVE-2025-20282",
          "CVE-2025-49885",
          "CVE-2025-41656",
          "CVE-2025-20309",
          "CVE-2025-30933",
          "CVE-2025-49302",
          "CVE-2025-49414",
          "CVE-2025-41672",
          "CVE-2025-3499",
          "CVE-2025-53624",
          "CVE-2025-53833",
          "CVE-2025-29009",
          "CVE-2025-54122",
          "CVE-2025-4285",
          "CVE-2025-41240",
          "CVE-2025-5243",
          "CVE-2025-5120",
          "CVE-2025-54419",
          "CVE-2025-54349",
          "CVE-2025-54351",
          "CVE-2025-54119",
          "CVE-2025-54253",
          "CVE-2025-53767",
          "CVE-2025-25174",
          "CVE-2025-20265",
          "CVE-2025-50567",
          "CVE-2025-48148",
          "CVE-2025-53577",
          "CVE-2022-31491",
          "CVE-2025-49387",
          "CVE-2025-54914",
          "CVE-2025-42944",
          "CVE-2025-54261",
          "CVE-2025-55051",
          "CVE-2025-55729",
          "CVE-2025-55730",
          "CVE-2025-58321",
          "CVE-2025-10264",
          "CVE-2025-55113",
          "CVE-2025-41243",
          "CVE-2025-59340",
          "CVE-2025-59528",
          "CVE-2025-9846",
          "CVE-2025-60219",
          "CVE-2025-58384",
          "CVE-2025-3450",
          "CVE-2025-9574",
          "CVE-2025-48106",
          "CVE-2025-49060",
          "CVE-2025-57870",
          "CVE-2025-60206",
          "CVE-2025-59503",
          "CVE-2025-61934",
          "CVE-2025-61481",
          "CVE-2025-52665",
          "CVE-2025-29270",
          "CVE-2025-55108",
          "CVE-2025-62161",
          "CVE-2025-62596",
          "CVE-2025-49372",
          "CVE-2025-53283",
          "CVE-2025-60207",
          "CVE-2025-60235",
          "CVE-2025-6327",
          "CVE-2025-64180",
          "CVE-2025-63689",
          "CVE-2025-10230",
          "CVE-2025-42890",
          "CVE-2025-12539",
          "CVE-2025-54339",
          "CVE-2025-58083",
          "CVE-2025-63216",
          "CVE-2025-63224",
          "CVE-2025-49752",
          "CVE-2025-41115",
          "CVE-2025-65108",
          "CVE-2025-64126",
          "CVE-2025-64127",
          "CVE-2025-64128",
          "CVE-2025-64721",
          "CVE-2025-66419",
          "CVE-2025-63414",
          "CVE-2025-44005",
          "CVE-2025-65037",
          "CVE-2025-67288",
          "CVE-2025-67108",
          "CVE-2025-67109",
          "CVE-2024-57521",
          "CVE-2025-14931",
          "CVE-2024-58338",
          "CVE-2025-26512",
          "CVE-2025-28893",
          "CVE-2025-30911",
          "CVE-2025-30841",
          "CVE-2023-40714",
          "CVE-2025-2945",
          "CVE-2025-27429",
          "CVE-2025-31330",
          "CVE-2025-32028",
          "CVE-2025-32461",
          "CVE-2025-32140",
          "CVE-2025-32579",
          "CVE-2025-32445",
          "CVE-2025-27282",
          "CVE-2025-32583",
          "CVE-2025-32652",
          "CVE-2025-32682",
          "CVE-2025-46264",
          "CVE-2025-46616",
          "CVE-2025-32469",
          "CVE-2025-33024",
          "CVE-2025-33025",
          "CVE-2025-26872",
          "CVE-2025-26892",
          "CVE-2025-47282",
          "CVE-2025-47283",
          "CVE-2025-47284",
          "CVE-2025-39402",
          "CVE-2025-46490",
          "CVE-2025-47658",
          "CVE-2025-47663",
          "CVE-2025-49113",
          "CVE-2025-20286",
          "CVE-2025-49013",
          "CVE-2025-48140",
          "CVE-2025-1041",
          "CVE-2025-30220",
          "CVE-2025-40585",
          "CVE-2025-47452",
          "CVE-2025-47559",
          "CVE-2025-46157",
          "CVE-2025-4981",
          "CVE-2025-52921",
          "CVE-2025-52207",
          "CVE-2025-24290",
          "CVE-2025-42967",
          "CVE-2025-3498",
          "CVE-2025-53836",
          "CVE-2025-53762",
          "CVE-2025-54381",
          "CVE-2025-8795",
          "CVE-2025-42950",
          "CVE-2025-42957",
          "CVE-2025-24775",
          "CVE-2025-49887",
          "CVE-2025-48169",
          "CVE-2025-53213",
          "CVE-2025-54049",
          "CVE-2025-53251",
          "CVE-2025-58048",
          "CVE-2025-31100",
          "CVE-2025-55190",
          "CVE-2025-42922",
          "CVE-2025-59823",
          "CVE-2025-59832",
          "CVE-2025-55187",
          "CVE-2025-10725",
          "CVE-2025-49844",
          "CVE-2025-60957",
          "CVE-2025-61913",
          "CVE-2025-11539",
          "CVE-2025-60306",
          "CVE-2025-49708",
          "CVE-2025-55315",
          "CVE-2025-34267",
          "CVE-2025-62645",
          "CVE-2025-62650",
          "CVE-2025-47699",
          "CVE-2025-58428",
          "CVE-2025-54469",
          "CVE-2025-48983",
          "CVE-2025-0987",
          "CVE-2025-63601",
          "CVE-2025-55343",
          "CVE-2025-62016",
          "CVE-2025-62047",
          "CVE-2025-62065",
          "CVE-2025-42887",
          "CVE-2025-54347",
          "CVE-2025-12419",
          "CVE-2025-12421",
          "CVE-2025-42880",
          "CVE-2025-68270",
          "CVE-2025-14700",
          "CVE-2025-67164",
          "CVE-2025-67781",
          "CVE-2025-64374",
          "CVE-2025-68668",
          "CVE-2025-66203",
          "CVE-2025-68897",
          "CVE-2025-68562",
          "CVE-2025-2395",
          "CVE-2025-2369",
          "CVE-2025-2370",
          "CVE-2025-2383",
          "CVE-2025-2385",
          "CVE-2025-2386",
          "CVE-2025-25914",
          "CVE-2023-47539",
          "CVE-2024-8997",
          "CVE-2025-30113",
          "CVE-2025-30115",
          "CVE-2025-30122",
          "CVE-2025-30123",
          "CVE-2024-57169",
          "CVE-2025-25595",
          "CVE-2025-30137",
          "CVE-2025-30139",
          "CVE-2024-10441",
          "CVE-2024-11131",
          "CVE-2024-12922",
          "CVE-2024-13410",
          "CVE-2024-13790",
          "CVE-2024-13442",
          "CVE-2025-2512",
          "CVE-2025-29137",
          "CVE-2025-29401",
          "CVE-2024-57061",
          "CVE-2024-12016",
          "CVE-2025-2505",
          "CVE-2024-47552",
          "CVE-2024-10190",
          "CVE-2024-10553",
          "CVE-2024-11041",
          "CVE-2024-11958",
          "CVE-2024-12029",
          "CVE-2024-12044",
          "CVE-2024-12433",
          "CVE-2024-12450",
          "CVE-2024-8156",
          "CVE-2024-8196",
          "CVE-2024-8487",
          "CVE-2024-8502",
          "CVE-2024-8898",
          "CVE-2024-8953",
          "CVE-2024-8954",
          "CVE-2024-8958",
          "CVE-2024-9053",
          "CVE-2024-9070",
          "CVE-2024-9095",
          "CVE-2024-9701",
          "CVE-2024-48590",
          "CVE-2025-29411",
          "CVE-2025-29980",
          "CVE-2025-2538",
          "CVE-2025-26336",
          "CVE-2025-2589",
          "CVE-2024-53351",
          "CVE-2025-30472",
          "CVE-2025-2618",
          "CVE-2025-2619",
          "CVE-2025-2620",
          "CVE-2025-2621",
          "CVE-2025-2626",
          "CVE-2025-2627",
          "CVE-2025-2628",
          "CVE-2025-2640",
          "CVE-2025-2641",
          "CVE-2025-1446",
          "CVE-2025-2642",
          "CVE-2025-2643",
          "CVE-2025-2644",
          "CVE-2025-2646",
          "CVE-2025-2647",
          "CVE-2025-2648",
          "CVE-2025-2649",
          "CVE-2025-2654",
          "CVE-2025-2674",
          "CVE-2025-2675",
          "CVE-2025-2676",
          "CVE-2025-2677",
          "CVE-2025-2678",
          "CVE-2025-2679",
          "CVE-2025-2680",
          "CVE-2025-2681",
          "CVE-2025-2682",
          "CVE-2025-2683",
          "CVE-2025-2684",
          "CVE-2025-2687",
          "CVE-2025-2689",
          "CVE-2025-2690",
          "CVE-2023-25610",
          "CVE-2025-2746",
          "CVE-2025-2747",
          "CVE-2025-29100",
          "CVE-2025-29135",
          "CVE-2025-29310",
          "CVE-2025-29315",
          "CVE-2025-1974",
          "CVE-2024-42533",
          "CVE-2024-48818",
          "CVE-2024-55028",
          "CVE-2024-55030",
          "CVE-2025-25373",
          "CVE-2025-27831",
          "CVE-2025-27832",
          "CVE-2025-27836",
          "CVE-2025-27837",
          "CVE-2024-47516",
          "CVE-2025-28916",
          "CVE-2025-25535",
          "CVE-2025-26002",
          "CVE-2025-26003",
          "CVE-2025-26004",
          "CVE-2024-55964",
          "CVE-2025-26005",
          "CVE-2025-26006",
          "CVE-2025-26007",
          "CVE-2025-26008",
          "CVE-2025-26010",
          "CVE-2025-26011",
          "CVE-2025-2831",
          "CVE-2025-2332",
          "CVE-2025-25686",
          "CVE-2025-28138",
          "CVE-2025-30361",
          "CVE-2025-30364",
          "CVE-2025-30365",
          "CVE-2025-30367",
          "CVE-2025-29306",
          "CVE-2025-22398",
          "CVE-2025-2294",
          "CVE-2025-28219",
          "CVE-2025-22526",
          "CVE-2025-30372",
          "CVE-2024-24292",
          "CVE-2024-38985",
          "CVE-2024-38988",
          "CVE-2024-56975",
          "CVE-2025-22953",
          "CVE-2025-28256",
          "CVE-2025-2927",
          "CVE-2025-25579",
          "CVE-2025-28087",
          "CVE-2025-2266",
          "CVE-2025-2951",
          "CVE-2025-2952",
          "CVE-2024-13804",
          "CVE-2025-2973",
          "CVE-2025-3011",
          "CVE-2025-25211",
          "CVE-2025-26689",
          "CVE-2025-22937",
          "CVE-2025-22938",
          "CVE-2025-22939",
          "CVE-2025-22941",
          "CVE-2024-54802",
          "CVE-2024-54803",
          "CVE-2024-54804",
          "CVE-2024-54805",
          "CVE-2024-54806",
          "CVE-2024-54807",
          "CVE-2024-54808",
          "CVE-2024-54809",
          "CVE-2025-31681",
          "CVE-2025-31691",
          "CVE-2025-24148",
          "CVE-2025-24167",
          "CVE-2025-24172",
          "CVE-2025-24178",
          "CVE-2025-24181",
          "CVE-2025-24190",
          "CVE-2025-24195",
          "CVE-2025-24196",
          "CVE-2025-24204",
          "CVE-2025-24207",
          "CVE-2025-24211",
          "CVE-2025-24230",
          "CVE-2025-24231",
          "CVE-2025-24232",
          "CVE-2025-24233",
          "CVE-2025-24237",
          "CVE-2025-24238",
          "CVE-2025-24241",
          "CVE-2025-24245",
          "CVE-2025-24246",
          "CVE-2025-24247",
          "CVE-2025-24249",
          "CVE-2025-24250",
          "CVE-2025-24253",
          "CVE-2025-24256",
          "CVE-2025-24259",
          "CVE-2025-24260",
          "CVE-2025-24263",
          "CVE-2025-24264",
          "CVE-2025-24265",
          "CVE-2025-24266",
          "CVE-2025-24269",
          "CVE-2025-24273",
          "CVE-2025-30424",
          "CVE-2025-30426",
          "CVE-2025-30430",
          "CVE-2025-30433",
          "CVE-2025-30444",
          "CVE-2025-30452",
          "CVE-2025-30457",
          "CVE-2025-30458",
          "CVE-2025-30461",
          "CVE-2025-30462",
          "CVE-2025-30465",
          "CVE-2025-31182",
          "CVE-2025-31183",
          "CVE-2025-31194",
          "CVE-2025-31084",
          "CVE-2025-31087",
          "CVE-2025-31095",
          "CVE-2024-56325",
          "CVE-2024-13553",
          "CVE-2025-2237",
          "CVE-2025-31612",
          "CVE-2025-30356",
          "CVE-2025-2005",
          "CVE-2025-29062",
          "CVE-2025-29063",
          "CVE-2025-29085",
          "CVE-2025-3118",
          "CVE-2025-31477",
          "CVE-2025-3119",
          "CVE-2025-3137",
          "CVE-2025-3138",
          "CVE-2025-3140",
          "CVE-2025-3141",
          "CVE-2025-22928",
          "CVE-2025-22926",
          "CVE-2025-22929",
          "CVE-2025-22930",
          "CVE-2025-29369",
          "CVE-2025-3164",
          "CVE-2025-3170",
          "CVE-2025-3171",
          "CVE-2024-22611",
          "CVE-2025-29647",
          "CVE-2025-3173",
          "CVE-2025-3174",
          "CVE-2025-26817",
          "CVE-2025-26818",
          "CVE-2025-29064",
          "CVE-2025-29462",
          "CVE-2025-3178",
          "CVE-2025-3179",
          "CVE-2025-3180",
          "CVE-2025-3181",
          "CVE-2025-3182",
          "CVE-2025-3183",
          "CVE-2025-3184",
          "CVE-2025-3185",
          "CVE-2025-3186",
          "CVE-2025-3187",
          "CVE-2025-3188",
          "CVE-2025-3195",
          "CVE-2025-3204",
          "CVE-2024-13744",
          "CVE-2024-13645",
          "CVE-2025-2780",
          "CVE-2025-3245",
          "CVE-2024-51800",
          "CVE-2025-28146",
          "CVE-2025-2798",
          "CVE-2025-27520",
          "CVE-2025-3265",
          "CVE-2025-3266",
          "CVE-2025-3268",
          "CVE-2025-2941",
          "CVE-2025-3306",
          "CVE-2025-3307",
          "CVE-2025-3308",
          "CVE-2025-32370",
          "CVE-2025-3330",
          "CVE-2025-3331",
          "CVE-2025-3332",
          "CVE-2025-3333",
          "CVE-2025-20654",
          "CVE-2025-3334",
          "CVE-2025-3338",
          "CVE-2025-3339",
          "CVE-2025-3340",
          "CVE-2025-3341",
          "CVE-2025-3342",
          "CVE-2025-3343",
          "CVE-2025-3344",
          "CVE-2025-3345",
          "CVE-2025-3350",
          "CVE-2025-3351",
          "CVE-2025-3352",
          "CVE-2025-3370",
          "CVE-2025-28402",
          "CVE-2025-28405",
          "CVE-2025-28406",
          "CVE-2025-28408",
          "CVE-2025-28410",
          "CVE-2025-28411",
          "CVE-2025-28412",
          "CVE-2025-28413",
          "CVE-2025-3374",
          "CVE-2025-3378",
          "CVE-2025-3379",
          "CVE-2025-3380",
          "CVE-2025-3383",
          "CVE-2025-3384",
          "CVE-2025-3361",
          "CVE-2025-3362",
          "CVE-2025-3363",
          "CVE-2025-3399",
          "CVE-2025-3400",
          "CVE-2025-3401",
          "CVE-2025-30016",
          "CVE-2024-54092",
          "CVE-2024-48887",
          "CVE-2025-25226",
          "CVE-2025-27797",
          "CVE-2025-32375",
          "CVE-2025-31033",
          "CVE-2025-32695",
          "CVE-2025-3115",
          "CVE-2024-55210",
          "CVE-2025-27690",
          "CVE-2025-2636",
          "CVE-2025-32491",
          "CVE-2025-32568",
          "CVE-2025-32569",
          "CVE-2025-32577",
          "CVE-2025-32607",
          "CVE-2025-3439",
          "CVE-2025-3589",
          "CVE-2025-30985",
          "CVE-2025-28137",
          "CVE-2025-28100",
          "CVE-2025-22900",
          "CVE-2025-25456",
          "CVE-2025-28399",
          "CVE-2025-2567",
          "CVE-2025-30206",
          "CVE-2025-30727",
          "CVE-2025-24297",
          "CVE-2025-30510",
          "CVE-2025-3495",
          "CVE-2025-3676",
          "CVE-2025-3678",
          "CVE-2025-3679",
          "CVE-2025-3680",
          "CVE-2025-3681",
          "CVE-2025-3682",
          "CVE-2025-3683",
          "CVE-2025-3684",
          "CVE-2025-3690",
          "CVE-2025-3694",
          "CVE-2024-40071",
          "CVE-2024-40072",
          "CVE-2024-40073",
          "CVE-2025-27495",
          "CVE-2025-27539",
          "CVE-2025-27540",
          "CVE-2025-29651",
          "CVE-2025-29652",
          "CVE-2025-29653",
          "CVE-2025-3723",
          "CVE-2025-3724",
          "CVE-2025-3725",
          "CVE-2025-3726",
          "CVE-2024-55371",
          "CVE-2024-55372",
          "CVE-2025-29708",
          "CVE-2025-29709",
          "CVE-2025-3727",
          "CVE-2025-3729",
          "CVE-2025-29040",
          "CVE-2025-29041",
          "CVE-2025-29044",
          "CVE-2025-29045",
          "CVE-2025-29046",
          "CVE-2025-29047",
          "CVE-2024-56518",
          "CVE-2025-27286",
          "CVE-2025-27287",
          "CVE-2025-29042",
          "CVE-2025-29043",
          "CVE-2025-31380",
          "CVE-2025-32572",
          "CVE-2025-32648",
          "CVE-2025-32658",
          "CVE-2025-39550",
          "CVE-2025-39551",
          "CVE-2025-39588",
          "CVE-2025-39596",
          "CVE-2025-29662",
          "CVE-2024-53924",
          "CVE-2025-28009",
          "CVE-2025-3762",
          "CVE-2025-1863",
          "CVE-2025-3783",
          "CVE-2025-28229",
          "CVE-2025-29209",
          "CVE-2025-29953",
          "CVE-2025-28236",
          "CVE-2025-28238",
          "CVE-2025-28242",
          "CVE-2024-53591",
          "CVE-2025-29058",
          "CVE-2025-3278",
          "CVE-2025-1093",
          "CVE-2021-4455",
          "CVE-2025-3819",
          "CVE-2025-43928",
          "CVE-2025-3827",
          "CVE-2025-3828",
          "CVE-2025-3829",
          "CVE-2025-3830",
          "CVE-2025-43955",
          "CVE-2025-43964",
          "CVE-2025-43973",
          "CVE-2025-29287",
          "CVE-2025-29659",
          "CVE-2025-29660",
          "CVE-2025-32958",
          "CVE-2025-46244",
          "CVE-2025-46247",
          "CVE-2025-3472",
          "CVE-2024-40446",
          "CVE-2025-28034",
          "CVE-2025-28024",
          "CVE-2025-28037",
          "CVE-2023-43958",
          "CVE-2023-44752",
          "CVE-2023-44755",
          "CVE-2025-28035",
          "CVE-2025-28036",
          "CVE-2025-28038",
          "CVE-2025-28039",
          "CVE-2025-43946",
          "CVE-2025-43949",
          "CVE-2025-43951",
          "CVE-2025-37087",
          "CVE-2025-45427",
          "CVE-2025-45428",
          "CVE-2025-32969",
          "CVE-2025-45429",
          "CVE-2025-3603",
          "CVE-2025-3604",
          "CVE-2025-46273",
          "CVE-2025-46274",
          "CVE-2025-46275",
          "CVE-2025-2470",
          "CVE-2025-46433",
          "CVE-2025-25775",
          "CVE-2025-32985",
          "CVE-2025-2907",
          "CVE-2025-3956",
          "CVE-2025-3957",
          "CVE-2025-3960",
          "CVE-2025-3963",
          "CVE-2025-3969",
          "CVE-2025-3971",
          "CVE-2025-3972",
          "CVE-2025-3973",
          "CVE-2025-3974",
          "CVE-2025-3976",
          "CVE-2025-2866",
          "CVE-2025-3998",
          "CVE-2025-4004",
          "CVE-2025-4005",
          "CVE-2025-4013",
          "CVE-2025-4014",
          "CVE-2025-46661",
          "CVE-2025-4020",
          "CVE-2025-4023",
          "CVE-2025-4024",
          "CVE-2025-4025",
          "CVE-2025-4026",
          "CVE-2025-4027",
          "CVE-2023-42404",
          "CVE-2024-32499",
          "CVE-2025-4028",
          "CVE-2025-4030",
          "CVE-2025-4031",
          "CVE-2025-4033",
          "CVE-2025-31651",
          "CVE-2025-45947",
          "CVE-2025-45949",
          "CVE-2025-4034",
          "CVE-2025-4036",
          "CVE-2025-4039",
          "CVE-2025-24252",
          "CVE-2025-4058",
          "CVE-2025-4060",
          "CVE-2025-4066",
          "CVE-2025-25403",
          "CVE-2025-25962",
          "CVE-2025-4070",
          "CVE-2025-4071",
          "CVE-2025-4073",
          "CVE-2025-46347",
          "CVE-2025-4074",
          "CVE-2025-4079",
          "CVE-2025-46348",
          "CVE-2025-32444",
          "CVE-2025-22882",
          "CVE-2025-22883",
          "CVE-2025-22884",
          "CVE-2025-4124",
          "CVE-2025-4125",
          "CVE-2025-4108",
          "CVE-2025-4112",
          "CVE-2025-4114",
          "CVE-2025-4115",
          "CVE-2025-4116",
          "CVE-2025-4117",
          "CVE-2025-45017",
          "CVE-2025-45018",
          "CVE-2025-4120",
          "CVE-2025-4121",
          "CVE-2025-30389",
          "CVE-2025-30392",
          "CVE-2025-44192",
          "CVE-2025-4140",
          "CVE-2025-4141",
          "CVE-2025-4142",
          "CVE-2025-4144",
          "CVE-2025-4145",
          "CVE-2025-4146",
          "CVE-2025-4147",
          "CVE-2025-4148",
          "CVE-2025-4149",
          "CVE-2025-4150",
          "CVE-2025-4151",
          "CVE-2025-4152",
          "CVE-2025-4153",
          "CVE-2025-27007",
          "CVE-2025-4163",
          "CVE-2025-4164",
          "CVE-2025-46566",
          "CVE-2025-32011",
          "CVE-2025-4174",
          "CVE-2025-4176",
          "CVE-2025-4180",
          "CVE-2025-4181",
          "CVE-2025-4182",
          "CVE-2025-4183",
          "CVE-2025-4184",
          "CVE-2025-4191",
          "CVE-2025-4192",
          "CVE-2025-4193",
          "CVE-2025-4195",
          "CVE-2025-3746",
          "CVE-2025-3708",
          "CVE-2025-3709",
          "CVE-2025-2812",
          "CVE-2025-2421",
          "CVE-2025-3927",
          "CVE-2025-44868",
          "CVE-2025-44872",
          "CVE-2025-44877",
          "CVE-2025-45800",
          "CVE-2025-4213",
          "CVE-2025-4214",
          "CVE-2025-3918",
          "CVE-2025-4226",
          "CVE-2025-4236",
          "CVE-2025-4237",
          "CVE-2025-4238",
          "CVE-2025-4239",
          "CVE-2025-4240",
          "CVE-2025-4241",
          "CVE-2025-4242",
          "CVE-2025-4248",
          "CVE-2025-4249",
          "CVE-2025-4250",
          "CVE-2025-4251",
          "CVE-2025-4252",
          "CVE-2025-4253",
          "CVE-2025-4254",
          "CVE-2025-4255",
          "CVE-2025-4262",
          "CVE-2025-4263",
          "CVE-2025-4264",
          "CVE-2025-4265",
          "CVE-2025-4266",
          "CVE-2025-45042",
          "CVE-2024-57229",
          "CVE-2024-57230",
          "CVE-2024-57231",
          "CVE-2024-57232",
          "CVE-2024-57233",
          "CVE-2024-57234",
          "CVE-2024-57235",
          "CVE-2025-4052",
          "CVE-2025-4283",
          "CVE-2025-1909",
          "CVE-2025-45607",
          "CVE-2025-45611",
          "CVE-2025-45612",
          "CVE-2025-45615",
          "CVE-2025-45616",
          "CVE-2025-4288",
          "CVE-2025-4289",
          "CVE-2025-44071",
          "CVE-2025-44072",
          "CVE-2025-44074",
          "CVE-2025-4290",
          "CVE-2025-4297",
          "CVE-2025-4298",
          "CVE-2025-4299",
          "CVE-2025-4300",
          "CVE-2025-4301",
          "CVE-2025-4303",
          "CVE-2025-4304",
          "CVE-2025-4306",
          "CVE-2025-4307",
          "CVE-2025-4308",
          "CVE-2025-4309",
          "CVE-2025-4311",
          "CVE-2025-4312",
          "CVE-2025-4313",
          "CVE-2025-4314",
          "CVE-2025-4331",
          "CVE-2025-4332",
          "CVE-2025-4340",
          "CVE-2025-4341",
          "CVE-2025-4342",
          "CVE-2025-4343",
          "CVE-2025-46762",
          "CVE-2025-4344",
          "CVE-2025-4345",
          "CVE-2025-4346",
          "CVE-2025-40620",
          "CVE-2025-40621",
          "CVE-2025-40622",
          "CVE-2025-40623",
          "CVE-2025-40624",
          "CVE-2025-40625",
          "CVE-2025-4347",
          "CVE-2025-4348",
          "CVE-2025-4349",
          "CVE-2025-4350",
          "CVE-2025-4354",
          "CVE-2025-4355",
          "CVE-2025-4356",
          "CVE-2025-4357",
          "CVE-2025-4358",
          "CVE-2025-4359",
          "CVE-2025-4360",
          "CVE-2025-4361",
          "CVE-2025-4362",
          "CVE-2025-45487",
          "CVE-2025-45488",
          "CVE-2025-45489",
          "CVE-2025-45490",
          "CVE-2025-45491",
          "CVE-2025-45492",
          "CVE-2025-4363",
          "CVE-2025-4368",
          "CVE-2025-44073",
          "CVE-2025-44899",
          "CVE-2025-0855",
          "CVE-2025-3844",
          "CVE-2025-32401",
          "CVE-2025-32403",
          "CVE-2025-32404",
          "CVE-2025-4104",
          "CVE-2025-47548",
          "CVE-2025-47635",
          "CVE-2025-47688",
          "CVE-2025-26844",
          "CVE-2025-45841",
          "CVE-2025-26845",
          "CVE-2025-45787",
          "CVE-2025-45788",
          "CVE-2025-45789",
          "CVE-2025-45790",
          "CVE-2025-45797",
          "CVE-2025-45798",
          "CVE-2023-31585",
          "CVE-2025-29813",
          "CVE-2025-29972",
          "CVE-2025-47732",
          "CVE-2025-4441",
          "CVE-2025-4442",
          "CVE-2025-4443",
          "CVE-2025-4445",
          "CVE-2025-4448",
          "CVE-2025-4449",
          "CVE-2025-4450",
          "CVE-2025-4451",
          "CVE-2025-4452",
          "CVE-2025-3810",
          "CVE-2025-3811",
          "CVE-2025-4453",
          "CVE-2025-4454",
          "CVE-2025-3710",
          "CVE-2025-3711",
          "CVE-2025-3714",
          "CVE-2025-4463",
          "CVE-2025-4464",
          "CVE-2025-4465",
          "CVE-2025-4466",
          "CVE-2024-11617",
          "CVE-2025-2253",
          "CVE-2025-3605",
          "CVE-2025-4467",
          "CVE-2025-4468",
          "CVE-2025-4403",
          "CVE-2024-11861",
          "CVE-2024-12442",
          "CVE-2025-45885",
          "CVE-2025-28200",
          "CVE-2025-45513",
          "CVE-2025-46188",
          "CVE-2025-46189",
          "CVE-2025-46193",
          "CVE-2025-46190",
          "CVE-2025-46191",
          "CVE-2025-46192",
          "CVE-2025-4481",
          "CVE-2025-4482",
          "CVE-2025-4483",
          "CVE-2025-4484",
          "CVE-2025-4485",
          "CVE-2025-4486",
          "CVE-2025-4487",
          "CVE-2025-4488",
          "CVE-2025-4489",
          "CVE-2025-4490",
          "CVE-2025-4491",
          "CVE-2025-4492",
          "CVE-2025-4502",
          "CVE-2025-4503",
          "CVE-2025-4504",
          "CVE-2025-4505",
          "CVE-2025-4506",
          "CVE-2025-4507",
          "CVE-2025-4508",
          "CVE-2025-4509",
          "CVE-2025-4548",
          "CVE-2025-4549",
          "CVE-2025-4550",
          "CVE-2025-4553",
          "CVE-2025-4554",
          "CVE-2025-4555",
          "CVE-2025-4556",
          "CVE-2025-4558",
          "CVE-2025-4559",
          "CVE-2025-26846",
          "CVE-2025-44022",
          "CVE-2025-44830",
          "CVE-2025-45779",
          "CVE-2023-49641",
          "CVE-2025-26390",
          "CVE-2025-44831",
          "CVE-2025-22462",
          "CVE-2025-28056",
          "CVE-2025-45857",
          "CVE-2025-45858",
          "CVE-2025-30387",
          "CVE-2025-3757",
          "CVE-2025-4658",
          "CVE-2025-4660",
          "CVE-2025-45746",
          "CVE-2025-45861",
          "CVE-2025-45865",
          "CVE-2025-45863",
          "CVE-2025-43563",
          "CVE-2024-24780",
          "CVE-2025-47781",
          "CVE-2025-32363",
          "CVE-2025-47889",
          "CVE-2025-3917",
          "CVE-2025-32002",
          "CVE-2025-4564",
          "CVE-2025-4697",
          "CVE-2025-46052",
          "CVE-2025-4698",
          "CVE-2025-4699",
          "CVE-2025-4702",
          "CVE-2025-4703",
          "CVE-2025-4705",
          "CVE-2025-4706",
          "CVE-2025-4707",
          "CVE-2025-4708",
          "CVE-2025-4709",
          "CVE-2025-4710",
          "CVE-2025-4711",
          "CVE-2025-4712",
          "CVE-2025-4713",
          "CVE-2025-4714",
          "CVE-2024-6159",
          "CVE-2024-6809",
          "CVE-2025-4715",
          "CVE-2025-4716",
          "CVE-2025-4717",
          "CVE-2025-4718",
          "CVE-2025-4719",
          "CVE-2025-4721",
          "CVE-2025-4722",
          "CVE-2025-4723",
          "CVE-2025-4724",
          "CVE-2025-4725",
          "CVE-2025-4726",
          "CVE-2025-4728",
          "CVE-2025-4734",
          "CVE-2025-4736",
          "CVE-2025-4739",
          "CVE-2025-4741",
          "CVE-2025-4746",
          "CVE-2025-4757",
          "CVE-2025-4758",
          "CVE-2025-4761",
          "CVE-2025-4765",
          "CVE-2025-4766",
          "CVE-2025-4771",
          "CVE-2025-4772",
          "CVE-2025-4773",
          "CVE-2025-4780",
          "CVE-2025-4785",
          "CVE-2025-39481",
          "CVE-2025-40906",
          "CVE-2025-4788",
          "CVE-2025-4789",
          "CVE-2025-4790",
          "CVE-2025-4791",
          "CVE-2025-4793",
          "CVE-2025-4794",
          "CVE-2025-4811",
          "CVE-2025-4812",
          "CVE-2025-4813",
          "CVE-2025-4814",
          "CVE-2025-4815",
          "CVE-2025-4816",
          "CVE-2025-4817",
          "CVE-2025-4818",
          "CVE-2025-4389",
          "CVE-2025-4391",
          "CVE-2025-48187",
          "CVE-2025-47945",
          "CVE-2025-4836",
          "CVE-2025-4837",
          "CVE-2025-4841",
          "CVE-2025-4842",
          "CVE-2025-4843",
          "CVE-2025-4844",
          "CVE-2025-4845",
          "CVE-2025-4847",
          "CVE-2025-4848",
          "CVE-2025-4849",
          "CVE-2025-4851",
          "CVE-2025-4861",
          "CVE-2025-4864",
          "CVE-2025-4865",
          "CVE-2025-4869",
          "CVE-2025-4870",
          "CVE-2025-4871",
          "CVE-2025-4872",
          "CVE-2025-4873",
          "CVE-2025-4874",
          "CVE-2025-4875",
          "CVE-2025-4880",
          "CVE-2025-4881",
          "CVE-2025-4882",
          "CVE-2025-4884",
          "CVE-2025-4885",
          "CVE-2025-4886",
          "CVE-2025-4895",
          "CVE-2025-4899",
          "CVE-2025-4900",
          "CVE-2025-4905",
          "CVE-2025-4906",
          "CVE-2025-4907",
          "CVE-2025-4908",
          "CVE-2025-4910",
          "CVE-2025-4911",
          "CVE-2025-4913",
          "CVE-2025-4914",
          "CVE-2025-4915",
          "CVE-2025-4916",
          "CVE-2025-46801",
          "CVE-2025-4917",
          "CVE-2025-4924",
          "CVE-2025-4925",
          "CVE-2025-4927",
          "CVE-2025-4928",
          "CVE-2025-4929",
          "CVE-2025-4930",
          "CVE-2025-4931",
          "CVE-2025-4932",
          "CVE-2025-4933",
          "CVE-2025-4934",
          "CVE-2025-4935",
          "CVE-2025-4936",
          "CVE-2025-4937",
          "CVE-2025-4938",
          "CVE-2025-4941",
          "CVE-2025-47582",
          "CVE-2025-39406",
          "CVE-2025-39410",
          "CVE-2025-47581",
          "CVE-2025-32925",
          "CVE-2025-32926",
          "CVE-2025-32927",
          "CVE-2025-32928",
          "CVE-2025-39348",
          "CVE-2025-39349",
          "CVE-2025-39354",
          "CVE-2025-39356",
          "CVE-2025-48340",
          "CVE-2025-4322",
          "CVE-2025-4978",
          "CVE-2025-44084",
          "CVE-2025-46724",
          "CVE-2025-47277",
          "CVE-2025-44881",
          "CVE-2025-44884",
          "CVE-2025-44885",
          "CVE-2025-44886",
          "CVE-2025-44887",
          "CVE-2025-44888",
          "CVE-2025-44890",
          "CVE-2025-44893",
          "CVE-2025-44880",
          "CVE-2025-44882",
          "CVE-2025-44883",
          "CVE-2025-44891",
          "CVE-2025-44894",
          "CVE-2025-44896",
          "CVE-2025-44897",
          "CVE-2025-44898",
          "CVE-2025-4999",
          "CVE-2025-5000",
          "CVE-2025-5002",
          "CVE-2025-5003",
          "CVE-2025-5004",
          "CVE-2025-5006",
          "CVE-2025-5008",
          "CVE-2025-4094",
          "CVE-2025-4524",
          "CVE-2025-4949",
          "CVE-2025-5032",
          "CVE-2025-44083",
          "CVE-2025-41426",
          "CVE-2025-46412",
          "CVE-2025-5053",
          "CVE-2025-5056",
          "CVE-2025-5057",
          "CVE-2025-3481",
          "CVE-2025-3482",
          "CVE-2025-3483",
          "CVE-2025-3484",
          "CVE-2025-5073",
          "CVE-2025-5074",
          "CVE-2025-3936",
          "CVE-2025-3937",
          "CVE-2025-3938",
          "CVE-2025-3940",
          "CVE-2025-3941",
          "CVE-2025-3944",
          "CVE-2025-3945",
          "CVE-2025-5077",
          "CVE-2025-5078",
          "CVE-2025-32814",
          "CVE-2025-5079",
          "CVE-2025-5081",
          "CVE-2024-41195",
          "CVE-2024-41196",
          "CVE-2024-41197",
          "CVE-2024-41198",
          "CVE-2024-6914",
          "CVE-2025-5099",
          "CVE-2025-31049",
          "CVE-2025-31069",
          "CVE-2025-31423",
          "CVE-2025-31430",
          "CVE-2025-31631",
          "CVE-2025-31918",
          "CVE-2025-31927",
          "CVE-2025-32292",
          "CVE-2025-39480",
          "CVE-2025-39485",
          "CVE-2025-39489",
          "CVE-2025-39495",
          "CVE-2025-39499",
          "CVE-2025-39500",
          "CVE-2025-39503",
          "CVE-2025-46468",
          "CVE-2025-47530",
          "CVE-2025-47532",
          "CVE-2025-47539",
          "CVE-2025-47568",
          "CVE-2025-47646",
          "CVE-2025-48287",
          "CVE-2025-48289",
          "CVE-2025-5109",
          "CVE-2024-51101",
          "CVE-2024-51360",
          "CVE-2025-5119",
          "CVE-2025-5058",
          "CVE-2025-5156",
          "CVE-2025-2146",
          "CVE-2025-5162",
          "CVE-2025-5170",
          "CVE-2025-5171",
          "CVE-2025-5172",
          "CVE-2025-35003",
          "CVE-2025-5178",
          "CVE-2025-23394",
          "CVE-2025-5205",
          "CVE-2025-5206",
          "CVE-2025-5207",
          "CVE-2025-5208",
          "CVE-2025-5210",
          "CVE-2025-5211",
          "CVE-2025-5212",
          "CVE-2025-5213",
          "CVE-2025-5214",
          "CVE-2025-5215",
          "CVE-2025-5216",
          "CVE-2025-5217",
          "CVE-2025-5218",
          "CVE-2025-5219",
          "CVE-2025-5220",
          "CVE-2025-48743",
          "CVE-2025-48744",
          "CVE-2025-5221",
          "CVE-2025-5224",
          "CVE-2025-5225",
          "CVE-2025-48827",
          "CVE-2025-5229",
          "CVE-2025-5230",
          "CVE-2025-5231",
          "CVE-2025-41651",
          "CVE-2025-41652",
          "CVE-2025-5246",
          "CVE-2025-5248",
          "CVE-2025-5249",
          "CVE-2025-5250",
          "CVE-2025-5251",
          "CVE-2025-5252",
          "CVE-2025-5295",
          "CVE-2025-5298",
          "CVE-2025-3357",
          "CVE-2025-45343",
          "CVE-2025-48471",
          "CVE-2023-41591",
          "CVE-2025-48336",
          "CVE-2025-30466",
          "CVE-2025-5330",
          "CVE-2025-5331",
          "CVE-2025-5332",
          "CVE-2025-1907",
          "CVE-2025-41438",
          "CVE-2025-46352",
          "CVE-2020-36846",
          "CVE-2025-48481",
          "CVE-2025-5356",
          "CVE-2025-5357",
          "CVE-2025-5358",
          "CVE-2025-5359",
          "CVE-2025-5360",
          "CVE-2025-5361",
          "CVE-2025-5362",
          "CVE-2025-5363",
          "CVE-2025-5364",
          "CVE-2025-5365",
          "CVE-2025-5367",
          "CVE-2025-5369",
          "CVE-2025-5370",
          "CVE-2025-4607",
          "CVE-2025-4631",
          "CVE-2025-5371",
          "CVE-2025-5376",
          "CVE-2025-5408",
          "CVE-2025-20672",
          "CVE-2025-20674",
          "CVE-2025-5430",
          "CVE-2025-5432",
          "CVE-2025-1750",
          "CVE-2025-5441",
          "CVE-2025-5442",
          "CVE-2025-5443",
          "CVE-2025-5444",
          "CVE-2025-5445",
          "CVE-2025-5446",
          "CVE-2025-37089",
          "CVE-2025-37090",
          "CVE-2025-37091",
          "CVE-2025-37092",
          "CVE-2025-37093",
          "CVE-2025-5447",
          "CVE-2025-37095",
          "CVE-2025-37096",
          "CVE-2025-4797",
          "CVE-2025-5493",
          "CVE-2025-5495",
          "CVE-2025-5497",
          "CVE-2025-5502",
          "CVE-2025-44148",
          "CVE-2025-45854",
          "CVE-2025-5509",
          "CVE-2025-32105",
          "CVE-2025-32106",
          "CVE-2025-5510",
          "CVE-2025-49001",
          "CVE-2025-49002",
          "CVE-2025-5547",
          "CVE-2025-5548",
          "CVE-2025-5549",
          "CVE-2025-5550",
          "CVE-2025-5551",
          "CVE-2025-49223",
          "CVE-2025-5553",
          "CVE-2025-5560",
          "CVE-2025-5561",
          "CVE-2025-5562",
          "CVE-2025-4578",
          "CVE-2025-5573",
          "CVE-2025-5574",
          "CVE-2025-5575",
          "CVE-2025-5576",
          "CVE-2025-5577",
          "CVE-2025-5578",
          "CVE-2025-5579",
          "CVE-2025-5580",
          "CVE-2025-5581",
          "CVE-2025-5582",
          "CVE-2025-5583",
          "CVE-2025-5592",
          "CVE-2025-5593",
          "CVE-2025-5594",
          "CVE-2025-5595",
          "CVE-2025-5596",
          "CVE-2025-5599",
          "CVE-2025-5600",
          "CVE-2025-5602",
          "CVE-2025-5603",
          "CVE-2025-5604",
          "CVE-2025-5606",
          "CVE-2025-5612",
          "CVE-2025-5613",
          "CVE-2025-5617",
          "CVE-2025-5618",
          "CVE-2025-5619",
          "CVE-2025-5620",
          "CVE-2025-5621",
          "CVE-2025-5622",
          "CVE-2025-5623",
          "CVE-2025-5624",
          "CVE-2025-5625",
          "CVE-2025-5626",
          "CVE-2025-5629",
          "CVE-2025-5630",
          "CVE-2025-5631",
          "CVE-2025-5634",
          "CVE-2025-5635",
          "CVE-2025-1793",
          "CVE-2025-5636",
          "CVE-2025-5637",
          "CVE-2025-5639",
          "CVE-2025-5650",
          "CVE-2025-5701",
          "CVE-2025-5663",
          "CVE-2025-5664",
          "CVE-2025-5665",
          "CVE-2025-5666",
          "CVE-2025-5667",
          "CVE-2025-5675",
          "CVE-2025-5676",
          "CVE-2025-5677",
          "CVE-2025-5685",
          "CVE-2025-47966",
          "CVE-2025-5706",
          "CVE-2025-5707",
          "CVE-2025-5486",
          "CVE-2025-3365",
          "CVE-2025-5756",
          "CVE-2025-5759",
          "CVE-2025-49072",
          "CVE-2025-49073",
          "CVE-2025-27531",
          "CVE-2025-41646",
          "CVE-2025-5855",
          "CVE-2025-5856",
          "CVE-2025-5860",
          "CVE-2025-5861",
          "CVE-2025-5862",
          "CVE-2025-5863",
          "CVE-2025-5893",
          "CVE-2025-5881",
          "CVE-2025-31022",
          "CVE-2025-31052",
          "CVE-2025-31396",
          "CVE-2025-31398",
          "CVE-2025-31429",
          "CVE-2025-48126",
          "CVE-2025-48129",
          "CVE-2025-49652",
          "CVE-2025-5914",
          "CVE-2025-30184",
          "CVE-2025-30515",
          "CVE-2025-5906",
          "CVE-2025-5913",
          "CVE-2025-49455",
          "CVE-2025-49507",
          "CVE-2024-57190",
          "CVE-2025-2474",
          "CVE-2025-5977",
          "CVE-2025-5979",
          "CVE-2025-5980",
          "CVE-2025-49709",
          "CVE-2025-49710",
          "CVE-2025-40914",
          "CVE-2025-40912",
          "CVE-2022-4976",
          "CVE-2025-4973",
          "CVE-2025-5288",
          "CVE-2025-46783",
          "CVE-2025-45984",
          "CVE-2025-45985",
          "CVE-2025-45986",
          "CVE-2025-45987",
          "CVE-2025-45988",
          "CVE-2025-46060",
          "CVE-2025-28386",
          "CVE-2025-28388",
          "CVE-2025-28389",
          "CVE-2025-6098",
          "CVE-2025-6169",
          "CVE-2025-6172",
          "CVE-2025-47868",
          "CVE-2025-47869",
          "CVE-2025-6121",
          "CVE-2025-6123",
          "CVE-2025-6124",
          "CVE-2025-6179",
          "CVE-2025-6133",
          "CVE-2025-6134",
          "CVE-2025-6135",
          "CVE-2025-32798",
          "CVE-2025-6136",
          "CVE-2025-32799",
          "CVE-2025-6152",
          "CVE-2025-6153",
          "CVE-2025-6154",
          "CVE-2025-6155",
          "CVE-2025-6157",
          "CVE-2025-6159",
          "CVE-2025-6160",
          "CVE-2025-6161",
          "CVE-2025-6167",
          "CVE-2025-30618",
          "CVE-2025-31919",
          "CVE-2025-49330",
          "CVE-2025-49219",
          "CVE-2025-49220",
          "CVE-2025-49212",
          "CVE-2025-49213",
          "CVE-2025-49216",
          "CVE-2025-49217",
          "CVE-2025-49825",
          "CVE-2025-51381",
          "CVE-2025-1562",
          "CVE-2025-45784",
          "CVE-2025-20260",
          "CVE-2025-26198",
          "CVE-2025-26199",
          "CVE-2024-45208",
          "CVE-2025-24288",
          "CVE-2025-50201",
          "CVE-2025-52474",
          "CVE-2025-4738",
          "CVE-2025-6278",
          "CVE-2025-6280",
          "CVE-2025-6293",
          "CVE-2025-6294",
          "CVE-2025-6295",
          "CVE-2025-6296",
          "CVE-2025-6300",
          "CVE-2025-6303",
          "CVE-2025-6304",
          "CVE-2025-6305",
          "CVE-2025-6306",
          "CVE-2025-6307",
          "CVE-2025-6310",
          "CVE-2025-6311",
          "CVE-2025-6312",
          "CVE-2025-6313",
          "CVE-2025-6314",
          "CVE-2025-6315",
          "CVE-2025-6316",
          "CVE-2025-6317",
          "CVE-2025-6318",
          "CVE-2025-6322",
          "CVE-2025-6323",
          "CVE-2025-6330",
          "CVE-2024-53298",
          "CVE-2025-32877",
          "CVE-2025-32878",
          "CVE-2025-32880",
          "CVE-2025-6342",
          "CVE-2025-6343",
          "CVE-2025-6344",
          "CVE-2025-46179",
          "CVE-2025-6346",
          "CVE-2025-45890",
          "CVE-2025-6351",
          "CVE-2025-44635",
          "CVE-2025-6354",
          "CVE-2025-6355",
          "CVE-2025-6356",
          "CVE-2025-6357",
          "CVE-2025-6358",
          "CVE-2025-6359",
          "CVE-2025-6360",
          "CVE-2025-6361",
          "CVE-2025-6362",
          "CVE-2025-6363",
          "CVE-2025-6364",
          "CVE-2025-6216",
          "CVE-2025-6394",
          "CVE-2025-6403",
          "CVE-2025-6404",
          "CVE-2025-6405",
          "CVE-2025-6406",
          "CVE-2025-6407",
          "CVE-2025-6408",
          "CVE-2025-6409",
          "CVE-2025-6418",
          "CVE-2025-6419",
          "CVE-2025-6420",
          "CVE-2025-6421",
          "CVE-2025-6446",
          "CVE-2025-6447",
          "CVE-2025-6448",
          "CVE-2025-6449",
          "CVE-2025-6450",
          "CVE-2025-6451",
          "CVE-2025-6455",
          "CVE-2025-6456",
          "CVE-2025-6457",
          "CVE-2025-6458",
          "CVE-2025-6467",
          "CVE-2025-6468",
          "CVE-2025-6469",
          "CVE-2025-6470",
          "CVE-2025-6471",
          "CVE-2025-6472",
          "CVE-2025-6474",
          "CVE-2025-6479",
          "CVE-2025-6480",
          "CVE-2025-6481",
          "CVE-2025-6482",
          "CVE-2025-6483",
          "CVE-2025-6489",
          "CVE-2025-6500",
          "CVE-2025-6501",
          "CVE-2025-6502",
          "CVE-2025-6503",
          "CVE-2023-47297",
          "CVE-2023-48978",
          "CVE-2025-46101",
          "CVE-2023-47032",
          "CVE-2023-47295",
          "CVE-2023-47031",
          "CVE-2023-47029",
          "CVE-2023-47030",
          "CVE-2025-34035",
          "CVE-2025-34036",
          "CVE-2025-6559",
          "CVE-2025-6560",
          "CVE-2025-43879",
          "CVE-2025-48890",
          "CVE-2025-50213",
          "CVE-2025-6424",
          "CVE-2025-6433",
          "CVE-2025-6567",
          "CVE-2021-41691",
          "CVE-2024-37743",
          "CVE-2025-49851",
          "CVE-2025-6578",
          "CVE-2025-6579",
          "CVE-2025-6580",
          "CVE-2024-51978",
          "CVE-2025-6611",
          "CVE-2025-6612",
          "CVE-2025-6618",
          "CVE-2025-6619",
          "CVE-2025-6620",
          "CVE-2025-6621",
          "CVE-2025-36038",
          "CVE-2025-6665",
          "CVE-2025-6668",
          "CVE-2025-4334",
          "CVE-2025-6561",
          "CVE-2025-49003",
          "CVE-2025-29331",
          "CVE-2025-30131",
          "CVE-2014-0468",
          "CVE-2014-7210",
          "CVE-2015-0842",
          "CVE-2015-0843",
          "CVE-2025-3699",
          "CVE-2025-6688",
          "CVE-2024-12827",
          "CVE-2025-28970",
          "CVE-2025-32281",
          "CVE-2025-52709",
          "CVE-2025-52717",
          "CVE-2025-52724",
          "CVE-2025-52725",
          "CVE-2025-53091",
          "CVE-2024-11739",
          "CVE-2024-12143",
          "CVE-2024-12150",
          "CVE-2024-12364",
          "CVE-2025-5310",
          "CVE-2025-6777",
          "CVE-2025-5304",
          "CVE-2025-6819",
          "CVE-2025-6820",
          "CVE-2025-6821",
          "CVE-2025-32897",
          "CVE-2025-6822",
          "CVE-2025-6823",
          "CVE-2025-6826",
          "CVE-2025-6827",
          "CVE-2025-6828",
          "CVE-2025-6834",
          "CVE-2025-6835",
          "CVE-2025-6836",
          "CVE-2025-6837",
          "CVE-2025-6840",
          "CVE-2025-6843",
          "CVE-2025-6844",
          "CVE-2025-6845",
          "CVE-2025-6847",
          "CVE-2025-6863",
          "CVE-2025-6871",
          "CVE-2025-0634",
          "CVE-2025-53075",
          "CVE-2025-53076",
          "CVE-2025-6885",
          "CVE-2025-6888",
          "CVE-2025-6889",
          "CVE-2025-6891",
          "CVE-2025-6897",
          "CVE-2025-40731",
          "CVE-2025-6900",
          "CVE-2025-6901",
          "CVE-2025-6902",
          "CVE-2025-6903",
          "CVE-2025-6904",
          "CVE-2025-6905",
          "CVE-2025-6906",
          "CVE-2025-6907",
          "CVE-2025-26074",
          "CVE-2025-45931",
          "CVE-2025-6917",
          "CVE-2025-53004",
          "CVE-2025-6935",
          "CVE-2025-6936",
          "CVE-2025-53005",
          "CVE-2025-6937",
          "CVE-2025-6938",
          "CVE-2025-6934",
          "CVE-2025-41648",
          "CVE-2025-45872",
          "CVE-2025-6954",
          "CVE-2025-6955",
          "CVE-2025-6956",
          "CVE-2025-6957",
          "CVE-2025-6958",
          "CVE-2025-6959",
          "CVE-2025-6960",
          "CVE-2025-6961",
          "CVE-2025-6962",
          "CVE-2025-6963",
          "CVE-2025-37099",
          "CVE-2025-52101",
          "CVE-2025-4380",
          "CVE-2025-4689",
          "CVE-2025-5746",
          "CVE-2024-13786",
          "CVE-2025-53006",
          "CVE-2025-45814",
          "CVE-2025-45813",
          "CVE-2025-53599",
          "CVE-2025-23970",
          "CVE-2025-28983",
          "CVE-2025-49417",
          "CVE-2025-49867",
          "CVE-2025-53484",
          "CVE-2025-48501",
          "CVE-2025-7119",
          "CVE-2025-7120",
          "CVE-2025-7122",
          "CVE-2025-7128",
          "CVE-2025-7129",
          "CVE-2025-7130",
          "CVE-2025-7131",
          "CVE-2025-43930",
          "CVE-2025-6794",
          "CVE-2025-6802",
          "CVE-2025-6810",
          "CVE-2025-6811",
          "CVE-2025-7132",
          "CVE-2025-43931",
          "CVE-2025-43932",
          "CVE-2025-43933",
          "CVE-2025-45065",
          "CVE-2025-45479",
          "CVE-2025-7134",
          "CVE-2025-7135",
          "CVE-2024-25176",
          "CVE-2025-53527",
          "CVE-2025-53529",
          "CVE-2025-7136",
          "CVE-2025-7147",
          "CVE-2025-7155",
          "CVE-2025-20680",
          "CVE-2025-20681",
          "CVE-2025-20682",
          "CVE-2025-20683",
          "CVE-2025-20684",
          "CVE-2025-7157",
          "CVE-2025-7160",
          "CVE-2025-7164",
          "CVE-2025-7165",
          "CVE-2025-25270",
          "CVE-2025-7168",
          "CVE-2025-7169",
          "CVE-2025-7170",
          "CVE-2025-7171",
          "CVE-2025-7172",
          "CVE-2025-7173",
          "CVE-2025-40736",
          "CVE-2025-7174",
          "CVE-2025-7176",
          "CVE-2025-7178",
          "CVE-2025-7179",
          "CVE-2025-7180",
          "CVE-2025-7181",
          "CVE-2025-7183",
          "CVE-2025-7184",
          "CVE-2025-7185",
          "CVE-2025-47981",
          "CVE-2025-7191",
          "CVE-2025-37103",
          "CVE-2025-7193",
          "CVE-2025-7196",
          "CVE-2025-49533",
          "CVE-2025-7197",
          "CVE-2025-7198",
          "CVE-2025-7199",
          "CVE-2025-4828",
          "CVE-2025-4855",
          "CVE-2025-7206",
          "CVE-2025-7211",
          "CVE-2025-4606",
          "CVE-2025-7217",
          "CVE-2025-7218",
          "CVE-2025-7219",
          "CVE-2025-7220",
          "CVE-2024-38327",
          "CVE-2024-39752",
          "CVE-2025-7409",
          "CVE-2025-7410",
          "CVE-2025-7411",
          "CVE-2025-7436",
          "CVE-2025-7401",
          "CVE-2025-5392",
          "CVE-2025-7454",
          "CVE-2025-7455",
          "CVE-2025-7456",
          "CVE-2025-7457",
          "CVE-2025-7459",
          "CVE-2023-38036",
          "CVE-2025-6058",
          "CVE-2025-7461",
          "CVE-2025-7466",
          "CVE-2025-7467",
          "CVE-2020-36847",
          "CVE-2025-7469",
          "CVE-2025-7470",
          "CVE-2020-36849",
          "CVE-2021-4458",
          "CVE-2025-7471",
          "CVE-2025-7474",
          "CVE-2025-7475",
          "CVE-2025-7476",
          "CVE-2025-7478",
          "CVE-2025-7480",
          "CVE-2025-7483",
          "CVE-2025-7508",
          "CVE-2025-7509",
          "CVE-2025-7510",
          "CVE-2025-7512",
          "CVE-2025-7513",
          "CVE-2025-7514",
          "CVE-2025-7515",
          "CVE-2025-7516",
          "CVE-2025-7517",
          "CVE-2025-7521",
          "CVE-2025-7533",
          "CVE-2025-7534",
          "CVE-2025-7535",
          "CVE-2025-7536",
          "CVE-2025-7537",
          "CVE-2025-7538",
          "CVE-2025-7539",
          "CVE-2025-7540",
          "CVE-2025-7541",
          "CVE-2025-7542",
          "CVE-2025-7547",
          "CVE-2025-7451",
          "CVE-2025-7574",
          "CVE-2025-7587",
          "CVE-2025-7593",
          "CVE-2025-7594",
          "CVE-2025-7595",
          "CVE-2025-7604",
          "CVE-2025-7605",
          "CVE-2025-7606",
          "CVE-2025-7607",
          "CVE-2025-7608",
          "CVE-2025-7609",
          "CVE-2025-7610",
          "CVE-2025-50756",
          "CVE-2025-7611",
          "CVE-2025-7612",
          "CVE-2025-53890",
          "CVE-2025-5394",
          "CVE-2025-7340",
          "CVE-2025-7341",
          "CVE-2025-7360",
          "CVE-2025-52376",
          "CVE-2025-6965",
          "CVE-2025-53826",
          "CVE-2025-49833",
          "CVE-2025-49834",
          "CVE-2025-49835",
          "CVE-2025-49836",
          "CVE-2025-49837",
          "CVE-2025-49838",
          "CVE-2025-49839",
          "CVE-2025-49840",
          "CVE-2025-49841",
          "CVE-2025-52688",
          "CVE-2025-52689",
          "CVE-2025-7673",
          "CVE-2024-9342",
          "CVE-2024-9408",
          "CVE-2025-28961",
          "CVE-2025-30949",
          "CVE-2025-30973",
          "CVE-2025-52836",
          "CVE-2025-53937",
          "CVE-2025-37105",
          "CVE-2025-37106",
          "CVE-2025-37107",
          "CVE-2025-5396",
          "CVE-2025-51630",
          "CVE-2025-53928",
          "CVE-2025-52046",
          "CVE-2025-53867",
          "CVE-2025-7749",
          "CVE-2025-50240",
          "CVE-2025-7750",
          "CVE-2025-7751",
          "CVE-2025-7752",
          "CVE-2025-7753",
          "CVE-2025-7757",
          "CVE-2025-7764",
          "CVE-2025-7765",
          "CVE-2025-6222"
        ],
        "D7_selected": [
          "CVE-2024-56346",
          "CVE-2024-10442",
          "CVE-2024-12909",
          "CVE-2025-2857",
          "CVE-2025-30580",
          "CVE-2021-47667",
          "CVE-2024-41794",
          "CVE-2025-32642",
          "CVE-2025-26927",
          "CVE-2025-32433",
          "CVE-2025-32660",
          "CVE-2025-32432",
          "CVE-2025-46661",
          "CVE-2025-46348",
          "CVE-2025-32444",
          "CVE-2025-46337",
          "CVE-2025-24522",
          "CVE-2025-20188",
          "CVE-2024-11186",
          "CVE-2025-0505",
          "CVE-2025-29813",
          "CVE-2025-26389",
          "CVE-2024-46506",
          "CVE-2025-47916",
          "CVE-2025-23123",
          "CVE-2025-47577",
          "CVE-2025-39380",
          "CVE-2025-39401",
          "CVE-2025-48200",
          "CVE-2025-36535",
          "CVE-2025-47637",
          "CVE-2025-47641",
          "CVE-2025-47642",
          "CVE-2025-47687",
          "CVE-2025-48827",
          "CVE-2025-32440",
          "CVE-2025-48748",
          "CVE-2025-32291",
          "CVE-2025-48123",
          "CVE-2025-29902",
          "CVE-2025-32510",
          "CVE-2025-49071",
          "CVE-2025-49444",
          "CVE-2025-49447",
          "CVE-2025-49132",
          "CVE-2025-6512",
          "CVE-2025-52562",
          "CVE-2024-56731",
          "CVE-2025-32975",
          "CVE-2025-4378",
          "CVE-2025-52572",
          "CVE-2025-20282",
          "CVE-2025-49885",
          "CVE-2025-41656",
          "CVE-2025-20309",
          "CVE-2025-30933",
          "CVE-2025-49302",
          "CVE-2025-49414",
          "CVE-2025-41672",
          "CVE-2025-3499",
          "CVE-2025-53624",
          "CVE-2025-53833",
          "CVE-2025-29009",
          "CVE-2025-54122",
          "CVE-2025-4285",
          "CVE-2025-41240",
          "CVE-2025-5243",
          "CVE-2025-54419",
          "CVE-2025-54349",
          "CVE-2025-54351",
          "CVE-2025-54119",
          "CVE-2025-54253",
          "CVE-2025-53767",
          "CVE-2025-25174",
          "CVE-2025-20265",
          "CVE-2025-50567",
          "CVE-2025-48148",
          "CVE-2025-53577",
          "CVE-2022-31491",
          "CVE-2025-49387",
          "CVE-2025-54914",
          "CVE-2025-42944",
          "CVE-2025-54261",
          "CVE-2025-55051",
          "CVE-2025-55727",
          "CVE-2025-55728",
          "CVE-2025-55729",
          "CVE-2025-55730",
          "CVE-2025-58321",
          "CVE-2025-10264",
          "CVE-2025-41243",
          "CVE-2024-13151",
          "CVE-2025-59528",
          "CVE-2025-9588",
          "CVE-2025-9846",
          "CVE-2025-60219",
          "CVE-2025-58384",
          "CVE-2025-3450",
          "CVE-2025-62168",
          "CVE-2025-9574",
          "CVE-2025-48106",
          "CVE-2025-49060",
          "CVE-2025-57870",
          "CVE-2025-60206",
          "CVE-2025-61934",
          "CVE-2025-61481",
          "CVE-2025-52665",
          "CVE-2025-29270",
          "CVE-2025-54863",
          "CVE-2025-61945",
          "CVE-2025-61956",
          "CVE-2025-55108",
          "CVE-2025-62161",
          "CVE-2025-62596",
          "CVE-2025-49372",
          "CVE-2025-53283",
          "CVE-2025-6327",
          "CVE-2025-64180",
          "CVE-2025-63689",
          "CVE-2025-10230",
          "CVE-2025-42890",
          "CVE-2025-12539",
          "CVE-2025-54339",
          "CVE-2025-58083",
          "CVE-2025-63216",
          "CVE-2025-63224",
          "CVE-2025-49752",
          "CVE-2025-41115",
          "CVE-2025-65108",
          "CVE-2025-64126",
          "CVE-2025-64127",
          "CVE-2025-64128",
          "CVE-2025-13390",
          "CVE-2025-66419",
          "CVE-2025-63414",
          "CVE-2025-44005",
          "CVE-2025-65037",
          "CVE-2025-65041",
          "CVE-2025-67288",
          "CVE-2025-67108",
          "CVE-2025-67109",
          "CVE-2024-57521",
          "CVE-2025-14931",
          "CVE-2025-54322",
          "CVE-2025-23120",
          "CVE-2025-26512",
          "CVE-2025-28893",
          "CVE-2025-30911",
          "CVE-2025-30841",
          "CVE-2023-40714",
          "CVE-2025-2945",
          "CVE-2025-27429",
          "CVE-2025-31330",
          "CVE-2025-32028",
          "CVE-2025-32461",
          "CVE-2025-32140",
          "CVE-2025-32579",
          "CVE-2025-32445",
          "CVE-2025-27282",
          "CVE-2025-32583",
          "CVE-2025-32652",
          "CVE-2025-32682",
          "CVE-2025-46264",
          "CVE-2025-46616",
          "CVE-2015-2079",
          "CVE-2025-30390",
          "CVE-2025-29827",
          "CVE-2025-29972",
          "CVE-2025-32469",
          "CVE-2025-33024",
          "CVE-2025-33025",
          "CVE-2025-26872",
          "CVE-2025-26892",
          "CVE-2025-47282",
          "CVE-2025-47283",
          "CVE-2025-47284",
          "CVE-2025-39402",
          "CVE-2025-46490",
          "CVE-2025-47658",
          "CVE-2025-47663",
          "CVE-2025-49113",
          "CVE-2025-20286",
          "CVE-2025-49013",
          "CVE-2025-48140",
          "CVE-2025-1041",
          "CVE-2025-30220",
          "CVE-2025-40585",
          "CVE-2025-47452",
          "CVE-2025-47559",
          "CVE-2025-46157",
          "CVE-2025-23121",
          "CVE-2025-4981",
          "CVE-2025-52921",
          "CVE-2025-52207",
          "CVE-2025-24290",
          "CVE-2025-42967",
          "CVE-2025-3498",
          "CVE-2025-53836",
          "CVE-2025-49746",
          "CVE-2025-49747",
          "CVE-2025-54381",
          "CVE-2025-42950",
          "CVE-2025-42957",
          "CVE-2025-24775",
          "CVE-2025-49887",
          "CVE-2025-48169",
          "CVE-2025-53213",
          "CVE-2025-54049",
          "CVE-2025-53251",
          "CVE-2025-58048",
          "CVE-2025-58159",
          "CVE-2025-31100",
          "CVE-2025-55190",
          "CVE-2025-58745",
          "CVE-2025-42922",
          "CVE-2025-59823",
          "CVE-2025-59832",
          "CVE-2025-55187",
          "CVE-2025-10725",
          "CVE-2025-49844",
          "CVE-2025-60957",
          "CVE-2025-44823",
          "CVE-2025-61913",
          "CVE-2025-11539",
          "CVE-2025-60306",
          "CVE-2025-49708",
          "CVE-2025-55315",
          "CVE-2025-62645",
          "CVE-2025-47699",
          "CVE-2025-58428",
          "CVE-2025-59503",
          "CVE-2025-54469",
          "CVE-2025-48983",
          "CVE-2025-0987",
          "CVE-2025-63601",
          "CVE-2025-55343",
          "CVE-2025-62016",
          "CVE-2025-62047",
          "CVE-2025-62065",
          "CVE-2025-42887",
          "CVE-2025-13032",
          "CVE-2025-54347",
          "CVE-2025-12419",
          "CVE-2025-12421",
          "CVE-2025-42880",
          "CVE-2025-68270",
          "CVE-2025-14700",
          "CVE-2025-67164",
          "CVE-2025-67781",
          "CVE-2025-64374",
          "CVE-2025-64663",
          "CVE-2025-68613",
          "CVE-2025-68668",
          "CVE-2025-66203",
          "CVE-2025-68897",
          "CVE-2025-68562",
          "CVE-2025-2395",
          "CVE-2025-25914",
          "CVE-2023-47539",
          "CVE-2024-8997",
          "CVE-2025-30113",
          "CVE-2025-30115",
          "CVE-2025-30122",
          "CVE-2025-30123",
          "CVE-2024-57169",
          "CVE-2025-25595",
          "CVE-2025-30137",
          "CVE-2025-30139",
          "CVE-2024-10441",
          "CVE-2024-11131",
          "CVE-2024-12922",
          "CVE-2024-13410",
          "CVE-2024-13790",
          "CVE-2024-13442",
          "CVE-2025-2512",
          "CVE-2025-29137",
          "CVE-2025-29401",
          "CVE-2024-57061",
          "CVE-2024-12016",
          "CVE-2025-2505",
          "CVE-2024-47552",
          "CVE-2024-10190",
          "CVE-2024-10553",
          "CVE-2024-11041",
          "CVE-2024-11958",
          "CVE-2024-12029",
          "CVE-2024-12044",
          "CVE-2024-12433",
          "CVE-2024-8196",
          "CVE-2024-8502",
          "CVE-2024-8954",
          "CVE-2024-8999",
          "CVE-2024-9053",
          "CVE-2024-9070",
          "CVE-2024-9095",
          "CVE-2024-9701",
          "CVE-2024-48590",
          "CVE-2025-29411",
          "CVE-2025-29980",
          "CVE-2025-2538",
          "CVE-2025-26336",
          "CVE-2024-53351",
          "CVE-2025-2618",
          "CVE-2025-2619",
          "CVE-2025-2620",
          "CVE-2025-2621",
          "CVE-2025-2647",
          "CVE-2025-2648",
          "CVE-2025-2649",
          "CVE-2025-2654",
          "CVE-2025-2674",
          "CVE-2025-2675",
          "CVE-2025-2676",
          "CVE-2025-2677",
          "CVE-2025-2678",
          "CVE-2025-2679",
          "CVE-2025-2680",
          "CVE-2025-2681",
          "CVE-2025-2682",
          "CVE-2025-2683",
          "CVE-2025-2684",
          "CVE-2025-2687",
          "CVE-2025-2689",
          "CVE-2025-2690",
          "CVE-2023-25610",
          "CVE-2025-2746",
          "CVE-2025-2747",
          "CVE-2025-29100",
          "CVE-2025-29135",
          "CVE-2025-29310",
          "CVE-2025-29315",
          "CVE-2025-1974",
          "CVE-2024-42533",
          "CVE-2024-48818",
          "CVE-2024-55028",
          "CVE-2024-55030",
          "CVE-2025-25373",
          "CVE-2025-27831",
          "CVE-2025-27832",
          "CVE-2025-27836",
          "CVE-2025-27837",
          "CVE-2024-47516",
          "CVE-2025-28916",
          "CVE-2025-25535",
          "CVE-2025-26002",
          "CVE-2025-26003",
          "CVE-2025-26004",
          "CVE-2024-55964",
          "CVE-2025-26005",
          "CVE-2025-26006",
          "CVE-2025-26007",
          "CVE-2025-26008",
          "CVE-2025-26010",
          "CVE-2025-26011",
          "CVE-2025-2332",
          "CVE-2025-25686",
          "CVE-2025-28138",
          "CVE-2025-29306",
          "CVE-2025-22398",
          "CVE-2025-2294",
          "CVE-2025-22526",
          "CVE-2024-24292",
          "CVE-2024-38985",
          "CVE-2024-38988",
          "CVE-2024-56975",
          "CVE-2025-22953",
          "CVE-2025-28256",
          "CVE-2025-25579",
          "CVE-2025-28087",
          "CVE-2025-2266",
          "CVE-2024-13804",
          "CVE-2025-3011",
          "CVE-2025-25211",
          "CVE-2025-26689",
          "CVE-2025-22937",
          "CVE-2025-22938",
          "CVE-2025-22939",
          "CVE-2025-22941",
          "CVE-2024-54802",
          "CVE-2024-54803",
          "CVE-2024-54804",
          "CVE-2024-54805",
          "CVE-2024-54806",
          "CVE-2024-54807",
          "CVE-2024-54808",
          "CVE-2024-54809",
          "CVE-2025-24148",
          "CVE-2025-24167",
          "CVE-2025-24172",
          "CVE-2025-24178",
          "CVE-2025-24181",
          "CVE-2025-24190",
          "CVE-2025-24195",
          "CVE-2025-24196",
          "CVE-2025-24204",
          "CVE-2025-24207",
          "CVE-2025-24211",
          "CVE-2025-24230",
          "CVE-2025-24231",
          "CVE-2025-24232",
          "CVE-2025-24233",
          "CVE-2025-24237",
          "CVE-2025-24238",
          "CVE-2025-24241",
          "CVE-2025-24245",
          "CVE-2025-24246",
          "CVE-2025-24247",
          "CVE-2025-24249",
          "CVE-2025-24250",
          "CVE-2025-24253",
          "CVE-2025-24256",
          "CVE-2025-24259",
          "CVE-2025-24260",
          "CVE-2025-24263",
          "CVE-2025-24264",
          "CVE-2025-24265",
          "CVE-2025-24266",
          "CVE-2025-24269",
          "CVE-2025-24273",
          "CVE-2025-30424",
          "CVE-2025-30426",
          "CVE-2025-30430",
          "CVE-2025-30433",
          "CVE-2025-30444",
          "CVE-2025-30452",
          "CVE-2025-30457",
          "CVE-2025-30458",
          "CVE-2025-30461",
          "CVE-2025-30462",
          "CVE-2025-30465",
          "CVE-2025-31182",
          "CVE-2025-31183",
          "CVE-2025-31194",
          "CVE-2025-31084",
          "CVE-2025-31087",
          "CVE-2025-31095",
          "CVE-2024-13553",
          "CVE-2025-2237",
          "CVE-2025-31612",
          "CVE-2025-2005",
          "CVE-2025-29062",
          "CVE-2025-29063",
          "CVE-2025-29085",
          "CVE-2025-3119",
          "CVE-2025-3137",
          "CVE-2025-3138",
          "CVE-2025-3140",
          "CVE-2025-3141",
          "CVE-2025-22926",
          "CVE-2025-29369",
          "CVE-2025-3170",
          "CVE-2025-3171",
          "CVE-2024-22611",
          "CVE-2025-29647",
          "CVE-2025-26817",
          "CVE-2025-26818",
          "CVE-2025-29064",
          "CVE-2025-29462",
          "CVE-2025-3178",
          "CVE-2025-3179",
          "CVE-2025-3180",
          "CVE-2025-3187",
          "CVE-2025-3188",
          "CVE-2024-13744",
          "CVE-2024-13645",
          "CVE-2025-2780",
          "CVE-2024-51800",
          "CVE-2025-28146",
          "CVE-2025-2798",
          "CVE-2025-27520",
          "CVE-2025-3265",
          "CVE-2025-3266",
          "CVE-2025-2941",
          "CVE-2025-3306",
          "CVE-2025-3307",
          "CVE-2025-3308",
          "CVE-2025-32370",
          "CVE-2025-3330",
          "CVE-2025-3331",
          "CVE-2025-3332",
          "CVE-2025-20654",
          "CVE-2025-28402",
          "CVE-2025-28405",
          "CVE-2025-28406",
          "CVE-2025-28408",
          "CVE-2025-28410",
          "CVE-2025-28411",
          "CVE-2025-28412",
          "CVE-2025-28413",
          "CVE-2025-29087",
          "CVE-2025-3383",
          "CVE-2025-3384",
          "CVE-2025-3361",
          "CVE-2025-3362",
          "CVE-2025-3363",
          "CVE-2025-3399",
          "CVE-2025-3400",
          "CVE-2025-3401",
          "CVE-2025-30016",
          "CVE-2024-54092",
          "CVE-2024-48887",
          "CVE-2025-25226",
          "CVE-2025-30286",
          "CVE-2025-30289",
          "CVE-2025-27797",
          "CVE-2025-32375",
          "CVE-2025-31033",
          "CVE-2025-32695",
          "CVE-2024-55210",
          "CVE-2025-27690",
          "CVE-2025-2636",
          "CVE-2025-32491",
          "CVE-2025-32568",
          "CVE-2025-32569",
          "CVE-2025-32577",
          "CVE-2025-32607",
          "CVE-2025-3439",
          "CVE-2025-30985",
          "CVE-2025-28137",
          "CVE-2025-28100",
          "CVE-2025-22900",
          "CVE-2025-25456",
          "CVE-2025-28399",
          "CVE-2025-2567",
          "CVE-2025-30206",
          "CVE-2025-30727",
          "CVE-2025-24297",
          "CVE-2025-30510",
          "CVE-2025-3495",
          "CVE-2025-3676",
          "CVE-2025-3679",
          "CVE-2024-40071",
          "CVE-2024-40072",
          "CVE-2024-40073",
          "CVE-2025-27495",
          "CVE-2025-27539",
          "CVE-2025-27540",
          "CVE-2025-29651",
          "CVE-2025-29652",
          "CVE-2025-29653",
          "CVE-2024-55371",
          "CVE-2024-55372",
          "CVE-2025-29708",
          "CVE-2025-29709",
          "CVE-2025-29040",
          "CVE-2025-29041",
          "CVE-2025-29044",
          "CVE-2025-29045",
          "CVE-2025-29046",
          "CVE-2025-29047",
          "CVE-2024-56518",
          "CVE-2025-27286",
          "CVE-2025-27287",
          "CVE-2025-29042",
          "CVE-2025-29043",
          "CVE-2025-31380",
          "CVE-2025-32572",
          "CVE-2025-32648",
          "CVE-2025-32658",
          "CVE-2025-39550",
          "CVE-2025-39551",
          "CVE-2025-39588",
          "CVE-2025-39596",
          "CVE-2025-29662",
          "CVE-2024-53924",
          "CVE-2025-28009",
          "CVE-2025-1863",
          "CVE-2025-3783",
          "CVE-2025-28229",
          "CVE-2025-29209",
          "CVE-2025-29953",
          "CVE-2025-28236",
          "CVE-2025-28238",
          "CVE-2025-28242",
          "CVE-2024-53591",
          "CVE-2025-29058",
          "CVE-2025-3278",
          "CVE-2025-1093",
          "CVE-2021-4455",
          "CVE-2025-43928",
          "CVE-2025-29287",
          "CVE-2025-29659",
          "CVE-2025-29660",
          "CVE-2025-32958",
          "CVE-2025-46244",
          "CVE-2025-46247",
          "CVE-2024-40446",
          "CVE-2025-28034",
          "CVE-2025-28024",
          "CVE-2025-28037",
          "CVE-2023-43958",
          "CVE-2023-44752",
          "CVE-2023-44755",
          "CVE-2025-28035",
          "CVE-2025-28036",
          "CVE-2025-28038",
          "CVE-2025-28039",
          "CVE-2025-43946",
          "CVE-2025-43949",
          "CVE-2025-43951",
          "CVE-2025-37087",
          "CVE-2025-45427",
          "CVE-2025-45428",
          "CVE-2025-32969",
          "CVE-2025-45429",
          "CVE-2025-3603",
          "CVE-2025-3604",
          "CVE-2025-46273",
          "CVE-2025-46274",
          "CVE-2025-46275",
          "CVE-2025-2470",
          "CVE-2025-25775",
          "CVE-2025-32985",
          "CVE-2025-2907",
          "CVE-2025-3969",
          "CVE-2025-4020",
          "CVE-2025-4024",
          "CVE-2025-4025",
          "CVE-2025-4026",
          "CVE-2025-4027",
          "CVE-2025-31651",
          "CVE-2025-45947",
          "CVE-2025-45949",
          "CVE-2025-4039",
          "CVE-2025-24252",
          "CVE-2025-25403",
          "CVE-2025-25962",
          "CVE-2025-45017",
          "CVE-2025-45018",
          "CVE-2025-45019",
          "CVE-2025-30392",
          "CVE-2025-44192",
          "CVE-2025-4151",
          "CVE-2025-4152",
          "CVE-2025-4153",
          "CVE-2025-27007",
          "CVE-2025-32011",
          "CVE-2025-4191",
          "CVE-2025-3746",
          "CVE-2025-3708",
          "CVE-2025-3709",
          "CVE-2025-2812",
          "CVE-2025-2421",
          "CVE-2025-44868",
          "CVE-2025-44872",
          "CVE-2025-44877",
          "CVE-2025-3918",
          "CVE-2025-4226",
          "CVE-2025-4241",
          "CVE-2025-4242",
          "CVE-2025-4249",
          "CVE-2025-4262",
          "CVE-2025-4263",
          "CVE-2025-4264",
          "CVE-2025-4265",
          "CVE-2025-4266",
          "CVE-2025-45042",
          "CVE-2024-57229",
          "CVE-2024-57230",
          "CVE-2024-57231",
          "CVE-2024-57232",
          "CVE-2024-57233",
          "CVE-2024-57234",
          "CVE-2024-57235",
          "CVE-2025-4052",
          "CVE-2025-1909",
          "CVE-2025-45607",
          "CVE-2025-45611",
          "CVE-2025-45612",
          "CVE-2025-45615",
          "CVE-2025-45616",
          "CVE-2025-44071",
          "CVE-2025-44072",
          "CVE-2025-44074",
          "CVE-2025-4298",
          "CVE-2025-4299",
          "CVE-2025-4300",
          "CVE-2025-4301",
          "CVE-2025-4303",
          "CVE-2025-4304",
          "CVE-2025-4306",
          "CVE-2025-4307",
          "CVE-2025-4308",
          "CVE-2025-4309",
          "CVE-2025-4311",
          "CVE-2025-4332",
          "CVE-2025-4340",
          "CVE-2025-4341",
          "CVE-2025-4342",
          "CVE-2025-4343",
          "CVE-2025-46762",
          "CVE-2025-4344",
          "CVE-2025-4345",
          "CVE-2025-4346",
          "CVE-2025-40620",
          "CVE-2025-40621",
          "CVE-2025-40622",
          "CVE-2025-40623",
          "CVE-2025-40624",
          "CVE-2025-40625",
          "CVE-2025-4347",
          "CVE-2025-4348",
          "CVE-2025-4349",
          "CVE-2025-4350",
          "CVE-2025-4354",
          "CVE-2025-4355",
          "CVE-2025-4356",
          "CVE-2025-4357",
          "CVE-2025-4358",
          "CVE-2025-45487",
          "CVE-2025-45488",
          "CVE-2025-45489",
          "CVE-2025-45490",
          "CVE-2025-45491",
          "CVE-2025-45492",
          "CVE-2025-4363",
          "CVE-2025-4368",
          "CVE-2025-44073",
          "CVE-2025-44899",
          "CVE-2025-0855",
          "CVE-2025-3844",
          "CVE-2025-32401",
          "CVE-2025-32403",
          "CVE-2025-32404",
          "CVE-2025-4104",
          "CVE-2025-47548",
          "CVE-2025-47635",
          "CVE-2025-26844",
          "CVE-2025-26845",
          "CVE-2023-31585",
          "CVE-2025-4441",
          "CVE-2025-4442",
          "CVE-2025-4443",
          "CVE-2025-4445",
          "CVE-2025-4448",
          "CVE-2025-4449",
          "CVE-2025-4450",
          "CVE-2025-4451",
          "CVE-2025-4452",
          "CVE-2025-3810",
          "CVE-2025-3811",
          "CVE-2025-4453",
          "CVE-2025-4454",
          "CVE-2025-3710",
          "CVE-2025-3711",
          "CVE-2025-3714",
          "CVE-2025-4463",
          "CVE-2025-4464",
          "CVE-2025-4465",
          "CVE-2025-4466",
          "CVE-2024-11617",
          "CVE-2025-2253",
          "CVE-2025-3605",
          "CVE-2025-4467",
          "CVE-2025-4468",
          "CVE-2025-4403",
          "CVE-2024-11861",
          "CVE-2024-12442",
          "CVE-2025-45885",
          "CVE-2025-28200",
          "CVE-2025-45513",
          "CVE-2025-46188",
          "CVE-2025-46189",
          "CVE-2025-46193",
          "CVE-2025-46190",
          "CVE-2025-46191",
          "CVE-2025-46192",
          "CVE-2025-4481",
          "CVE-2025-4482",
          "CVE-2025-4483",
          "CVE-2025-4484",
          "CVE-2025-4485",
          "CVE-2025-4486",
          "CVE-2025-4487",
          "CVE-2025-4488",
          "CVE-2025-4489",
          "CVE-2025-4490",
          "CVE-2025-4491",
          "CVE-2025-4492",
          "CVE-2025-4502",
          "CVE-2025-4503",
          "CVE-2025-4504",
          "CVE-2025-4505",
          "CVE-2025-4506",
          "CVE-2025-4507",
          "CVE-2025-4508",
          "CVE-2025-4509",
          "CVE-2025-4548",
          "CVE-2025-4549",
          "CVE-2025-4550",
          "CVE-2025-4553",
          "CVE-2025-4554",
          "CVE-2025-4555",
          "CVE-2025-4556",
          "CVE-2025-4558",
          "CVE-2025-4559",
          "CVE-2025-26846",
          "CVE-2025-44022",
          "CVE-2025-44830",
          "CVE-2025-45779",
          "CVE-2023-49641",
          "CVE-2025-26390",
          "CVE-2025-44831",
          "CVE-2025-22462",
          "CVE-2025-28056",
          "CVE-2025-45857",
          "CVE-2025-45858",
          "CVE-2025-30387",
          "CVE-2025-4660",
          "CVE-2025-45746",
          "CVE-2025-45861",
          "CVE-2025-45865",
          "CVE-2025-45863",
          "CVE-2025-43563",
          "CVE-2024-24780",
          "CVE-2025-47781",
          "CVE-2025-32363",
          "CVE-2025-47889",
          "CVE-2025-3917",
          "CVE-2025-32002",
          "CVE-2025-4564",
          "CVE-2025-46052",
          "CVE-2024-6159",
          "CVE-2024-6809",
          "CVE-2025-4771",
          "CVE-2025-4772",
          "CVE-2025-4773",
          "CVE-2025-4785",
          "CVE-2025-39481",
          "CVE-2025-40906",
          "CVE-2025-4788",
          "CVE-2025-4789",
          "CVE-2025-4790",
          "CVE-2025-4791",
          "CVE-2025-4793",
          "CVE-2025-4794",
          "CVE-2025-4389",
          "CVE-2025-4391",
          "CVE-2025-4849",
          "CVE-2025-4851",
          "CVE-2025-4861",
          "CVE-2025-4864",
          "CVE-2025-4865",
          "CVE-2025-4870",
          "CVE-2025-4873",
          "CVE-2025-4874",
          "CVE-2025-4875",
          "CVE-2025-4880",
          "CVE-2025-4881",
          "CVE-2025-4882",
          "CVE-2025-4895",
          "CVE-2025-4899",
          "CVE-2025-4900",
          "CVE-2025-4906",
          "CVE-2025-4907",
          "CVE-2025-4908",
          "CVE-2025-4910",
          "CVE-2025-4911",
          "CVE-2025-4913",
          "CVE-2025-4914",
          "CVE-2025-4915",
          "CVE-2025-4916",
          "CVE-2025-46801",
          "CVE-2025-4917",
          "CVE-2025-4924",
          "CVE-2025-4925",
          "CVE-2025-4927",
          "CVE-2025-4928",
          "CVE-2025-4929",
          "CVE-2025-4930",
          "CVE-2025-4933",
          "CVE-2025-47582",
          "CVE-2025-39406",
          "CVE-2025-39410",
          "CVE-2025-47581",
          "CVE-2025-32926",
          "CVE-2025-32927",
          "CVE-2025-32928",
          "CVE-2025-39348",
          "CVE-2025-39349",
          "CVE-2025-39354",
          "CVE-2025-39356",
          "CVE-2025-48340",
          "CVE-2025-4322",
          "CVE-2025-4978",
          "CVE-2025-44084",
          "CVE-2025-46724",
          "CVE-2025-47277",
          "CVE-2025-44881",
          "CVE-2025-44884",
          "CVE-2025-44885",
          "CVE-2025-44886",
          "CVE-2025-44887",
          "CVE-2025-44888",
          "CVE-2025-44890",
          "CVE-2025-44893",
          "CVE-2025-44880",
          "CVE-2025-44882",
          "CVE-2025-44883",
          "CVE-2025-44891",
          "CVE-2025-44894",
          "CVE-2025-44896",
          "CVE-2025-44897",
          "CVE-2025-44898",
          "CVE-2025-4094",
          "CVE-2025-4524",
          "CVE-2025-5032",
          "CVE-2025-44083",
          "CVE-2025-41426",
          "CVE-2025-46412",
          "CVE-2025-5056",
          "CVE-2025-5057",
          "CVE-2025-3481",
          "CVE-2025-3482",
          "CVE-2025-3483",
          "CVE-2025-3484",
          "CVE-2025-5077",
          "CVE-2025-5078",
          "CVE-2025-32814",
          "CVE-2025-5079",
          "CVE-2025-5081",
          "CVE-2024-41195",
          "CVE-2024-41196",
          "CVE-2024-41197",
          "CVE-2024-41198",
          "CVE-2024-6914",
          "CVE-2025-5099",
          "CVE-2025-31049",
          "CVE-2025-31069",
          "CVE-2025-31423",
          "CVE-2025-31430",
          "CVE-2025-31631",
          "CVE-2025-31918",
          "CVE-2025-31927",
          "CVE-2025-32292",
          "CVE-2025-39480",
          "CVE-2025-39485",
          "CVE-2025-39489",
          "CVE-2025-39495",
          "CVE-2025-39499",
          "CVE-2025-39500",
          "CVE-2025-39503",
          "CVE-2025-46468",
          "CVE-2025-47530",
          "CVE-2025-47532",
          "CVE-2025-47539",
          "CVE-2025-47568",
          "CVE-2025-47646",
          "CVE-2025-48287",
          "CVE-2025-48289",
          "CVE-2024-51101",
          "CVE-2024-51360",
          "CVE-2025-5058",
          "CVE-2025-2146",
          "CVE-2025-35003",
          "CVE-2025-23394",
          "CVE-2025-5224",
          "CVE-2025-5225",
          "CVE-2025-5229",
          "CVE-2025-41651",
          "CVE-2025-41652",
          "CVE-2025-5246",
          "CVE-2025-5298",
          "CVE-2025-3357",
          "CVE-2025-45343",
          "CVE-2023-41591",
          "CVE-2025-48336",
          "CVE-2025-30466",
          "CVE-2025-5332",
          "CVE-2025-1907",
          "CVE-2025-41438",
          "CVE-2025-46352",
          "CVE-2020-36846",
          "CVE-2025-48481",
          "CVE-2025-5360",
          "CVE-2025-5361",
          "CVE-2025-5362",
          "CVE-2025-5363",
          "CVE-2025-5364",
          "CVE-2025-5365",
          "CVE-2025-5367",
          "CVE-2025-4607",
          "CVE-2025-4631",
          "CVE-2025-5371",
          "CVE-2025-5408",
          "CVE-2025-20672",
          "CVE-2025-20674",
          "CVE-2025-1750",
          "CVE-2025-37093",
          "CVE-2025-4797",
          "CVE-2025-5502",
          "CVE-2025-44148",
          "CVE-2025-45854",
          "CVE-2025-5509",
          "CVE-2025-32105",
          "CVE-2025-32106",
          "CVE-2025-5510",
          "CVE-2025-49001",
          "CVE-2025-49002",
          "CVE-2025-49223",
          "CVE-2025-5553",
          "CVE-2025-5560",
          "CVE-2025-5561",
          "CVE-2025-5562",
          "CVE-2025-4578",
          "CVE-2025-5573",
          "CVE-2025-5574",
          "CVE-2025-5575",
          "CVE-2025-5576",
          "CVE-2025-5577",
          "CVE-2025-5578",
          "CVE-2025-5579",
          "CVE-2025-5580",
          "CVE-2025-5581",
          "CVE-2025-5582",
          "CVE-2025-5583",
          "CVE-2025-5592",
          "CVE-2025-5599",
          "CVE-2025-5600",
          "CVE-2025-5602",
          "CVE-2025-5603",
          "CVE-2025-5604",
          "CVE-2025-5606",
          "CVE-2025-5612",
          "CVE-2025-5613",
          "CVE-2025-5617",
          "CVE-2025-5618",
          "CVE-2025-5619",
          "CVE-2025-5620",
          "CVE-2025-5621",
          "CVE-2025-5622",
          "CVE-2025-5623",
          "CVE-2025-5624",
          "CVE-2025-5625",
          "CVE-2025-5626",
          "CVE-2025-5629",
          "CVE-2025-5630",
          "CVE-2025-5631",
          "CVE-2025-1793",
          "CVE-2025-5639",
          "CVE-2025-5650",
          "CVE-2025-5701",
          "CVE-2025-5663",
          "CVE-2025-5675",
          "CVE-2025-5676",
          "CVE-2025-5677",
          "CVE-2025-5685",
          "CVE-2025-47966",
          "CVE-2025-5706",
          "CVE-2025-5707",
          "CVE-2025-5486",
          "CVE-2025-3365",
          "CVE-2025-5756",
          "CVE-2025-5759",
          "CVE-2025-49072",
          "CVE-2025-49073",
          "CVE-2025-27531",
          "CVE-2025-41646",
          "CVE-2025-5855",
          "CVE-2025-5856",
          "CVE-2025-5860",
          "CVE-2025-5861",
          "CVE-2025-5862",
          "CVE-2025-5863",
          "CVE-2025-5893",
          "CVE-2025-31022",
          "CVE-2025-31052",
          "CVE-2025-31396",
          "CVE-2025-31398",
          "CVE-2025-31429",
          "CVE-2025-48129",
          "CVE-2025-49652",
          "CVE-2025-30184",
          "CVE-2025-30515",
          "CVE-2025-5906",
          "CVE-2025-5913",
          "CVE-2025-49455",
          "CVE-2025-49507",
          "CVE-2024-57190",
          "CVE-2025-2474",
          "CVE-2025-5977",
          "CVE-2025-5979",
          "CVE-2025-5980",
          "CVE-2025-49709",
          "CVE-2025-49710",
          "CVE-2025-40914",
          "CVE-2025-40912",
          "CVE-2022-4976",
          "CVE-2025-4973",
          "CVE-2025-5288",
          "CVE-2025-46783",
          "CVE-2025-45984",
          "CVE-2025-45985",
          "CVE-2025-45986",
          "CVE-2025-45987",
          "CVE-2025-45988",
          "CVE-2025-46060",
          "CVE-2025-28386",
          "CVE-2025-28388",
          "CVE-2025-28389",
          "CVE-2025-6098",
          "CVE-2025-6169",
          "CVE-2025-6172",
          "CVE-2025-47868",
          "CVE-2025-47869",
          "CVE-2025-6121",
          "CVE-2025-6179",
          "CVE-2025-6153",
          "CVE-2025-6154",
          "CVE-2025-6155",
          "CVE-2025-6157",
          "CVE-2025-30618",
          "CVE-2025-31919",
          "CVE-2025-49330",
          "CVE-2025-49219",
          "CVE-2025-49220",
          "CVE-2025-49212",
          "CVE-2025-49213",
          "CVE-2025-49216",
          "CVE-2025-49217",
          "CVE-2025-49825",
          "CVE-2025-51381",
          "CVE-2025-1562",
          "CVE-2025-45784",
          "CVE-2025-20260",
          "CVE-2025-26198",
          "CVE-2025-26199",
          "CVE-2024-45208",
          "CVE-2025-24288",
          "CVE-2025-50201",
          "CVE-2025-4738",
          "CVE-2025-6293",
          "CVE-2025-6294",
          "CVE-2025-6295",
          "CVE-2025-6300",
          "CVE-2025-6303",
          "CVE-2025-6304",
          "CVE-2025-6305",
          "CVE-2025-6306",
          "CVE-2025-6307",
          "CVE-2025-6310",
          "CVE-2025-6315",
          "CVE-2025-6316",
          "CVE-2025-6317",
          "CVE-2025-6318",
          "CVE-2025-6322",
          "CVE-2025-6323",
          "CVE-2025-6330",
          "CVE-2024-53298",
          "CVE-2025-32877",
          "CVE-2025-32878",
          "CVE-2025-32880",
          "CVE-2025-6342",
          "CVE-2025-6343",
          "CVE-2025-6344",
          "CVE-2025-46179",
          "CVE-2025-6346",
          "CVE-2025-45890",
          "CVE-2025-6351",
          "CVE-2025-44635",
          "CVE-2025-6354",
          "CVE-2025-6355",
          "CVE-2025-6356",
          "CVE-2025-6357",
          "CVE-2025-6358",
          "CVE-2025-6359",
          "CVE-2025-6360",
          "CVE-2025-6361",
          "CVE-2025-6362",
          "CVE-2025-6364",
          "CVE-2025-6216",
          "CVE-2025-6394",
          "CVE-2025-6404",
          "CVE-2025-6405",
          "CVE-2025-6406",
          "CVE-2025-6407",
          "CVE-2025-6408",
          "CVE-2025-6409",
          "CVE-2025-6418",
          "CVE-2025-6419",
          "CVE-2025-6420",
          "CVE-2025-6421",
          "CVE-2025-6448",
          "CVE-2025-6449",
          "CVE-2025-6450",
          "CVE-2025-6451",
          "CVE-2025-6455",
          "CVE-2025-6456",
          "CVE-2025-6457",
          "CVE-2025-6458",
          "CVE-2025-6467",
          "CVE-2025-6468",
          "CVE-2025-6469",
          "CVE-2025-6470",
          "CVE-2025-6471",
          "CVE-2025-6472",
          "CVE-2025-6474",
          "CVE-2025-6479",
          "CVE-2025-6480",
          "CVE-2025-6481",
          "CVE-2025-6482",
          "CVE-2025-6483",
          "CVE-2025-6489",
          "CVE-2025-6500",
          "CVE-2025-6501",
          "CVE-2025-6502",
          "CVE-2025-6503",
          "CVE-2023-47297",
          "CVE-2023-48978",
          "CVE-2025-46101",
          "CVE-2023-47032",
          "CVE-2023-47295",
          "CVE-2023-47031",
          "CVE-2023-47029",
          "CVE-2023-47030",
          "CVE-2025-6559",
          "CVE-2025-6560",
          "CVE-2025-43879",
          "CVE-2025-48890",
          "CVE-2025-50213",
          "CVE-2025-6424",
          "CVE-2025-6433",
          "CVE-2025-6567",
          "CVE-2021-41691",
          "CVE-2024-37743",
          "CVE-2024-51978",
          "CVE-2025-20281",
          "CVE-2025-6611",
          "CVE-2025-6612",
          "CVE-2025-49153",
          "CVE-2025-6618",
          "CVE-2025-6619",
          "CVE-2025-6620",
          "CVE-2025-6621",
          "CVE-2025-6665",
          "CVE-2025-6668",
          "CVE-2025-4334",
          "CVE-2025-6561",
          "CVE-2025-29331",
          "CVE-2025-30131",
          "CVE-2014-0468",
          "CVE-2014-7210",
          "CVE-2015-0842",
          "CVE-2015-0843",
          "CVE-2025-3699",
          "CVE-2025-6688",
          "CVE-2024-12827",
          "CVE-2025-28970",
          "CVE-2025-32281",
          "CVE-2025-52709",
          "CVE-2025-52724",
          "CVE-2025-52725",
          "CVE-2024-11739",
          "CVE-2024-12143",
          "CVE-2024-12150",
          "CVE-2024-12364",
          "CVE-2025-5310",
          "CVE-2025-5304",
          "CVE-2025-6819",
          "CVE-2025-6820",
          "CVE-2025-6821",
          "CVE-2025-32897",
          "CVE-2025-6822",
          "CVE-2025-6823",
          "CVE-2025-6827",
          "CVE-2025-6828",
          "CVE-2025-6834",
          "CVE-2025-6835",
          "CVE-2025-6836",
          "CVE-2025-6837",
          "CVE-2025-6840",
          "CVE-2025-6844",
          "CVE-2025-6845",
          "CVE-2025-6847",
          "CVE-2025-6863",
          "CVE-2025-6871",
          "CVE-2025-53076",
          "CVE-2025-6897",
          "CVE-2025-40731",
          "CVE-2025-6900",
          "CVE-2025-6906",
          "CVE-2025-6907",
          "CVE-2025-26074",
          "CVE-2025-45931",
          "CVE-2025-6917",
          "CVE-2025-6935",
          "CVE-2025-6936",
          "CVE-2025-6938",
          "CVE-2025-6934",
          "CVE-2025-41648",
          "CVE-2025-45872",
          "CVE-2025-6954",
          "CVE-2025-6955",
          "CVE-2025-6956",
          "CVE-2025-6957",
          "CVE-2025-6958",
          "CVE-2025-6959",
          "CVE-2025-6960",
          "CVE-2025-6961",
          "CVE-2025-6962",
          "CVE-2025-6963",
          "CVE-2025-37099",
          "CVE-2025-52101",
          "CVE-2025-4380",
          "CVE-2025-4689",
          "CVE-2025-5746",
          "CVE-2024-13786",
          "CVE-2025-45814",
          "CVE-2025-45813",
          "CVE-2025-53599",
          "CVE-2025-23970",
          "CVE-2025-28983",
          "CVE-2025-49417",
          "CVE-2025-49867",
          "CVE-2025-53484",
          "CVE-2025-48501",
          "CVE-2025-7119",
          "CVE-2025-7120",
          "CVE-2025-7122",
          "CVE-2025-7128",
          "CVE-2025-7129",
          "CVE-2025-7130",
          "CVE-2025-7131",
          "CVE-2025-43930",
          "CVE-2025-6794",
          "CVE-2025-6802",
          "CVE-2025-6810",
          "CVE-2025-6811",
          "CVE-2025-7132",
          "CVE-2025-43931",
          "CVE-2025-43932",
          "CVE-2025-43933",
          "CVE-2025-45065",
          "CVE-2025-45479",
          "CVE-2025-7134",
          "CVE-2025-7135",
          "CVE-2024-25176",
          "CVE-2025-53527",
          "CVE-2025-53529",
          "CVE-2025-7136",
          "CVE-2025-7147",
          "CVE-2025-7155",
          "CVE-2025-20680",
          "CVE-2025-20681",
          "CVE-2025-20682",
          "CVE-2025-20683",
          "CVE-2025-20684",
          "CVE-2025-7157",
          "CVE-2025-7160",
          "CVE-2025-7164",
          "CVE-2025-7165",
          "CVE-2025-25270",
          "CVE-2025-7168",
          "CVE-2025-7169",
          "CVE-2025-7170",
          "CVE-2025-7171",
          "CVE-2025-7172",
          "CVE-2025-7173",
          "CVE-2025-40736",
          "CVE-2025-7174",
          "CVE-2025-7176",
          "CVE-2025-7178",
          "CVE-2025-7179",
          "CVE-2025-7180",
          "CVE-2025-7181",
          "CVE-2025-7183",
          "CVE-2025-7184",
          "CVE-2025-7185",
          "CVE-2025-47981",
          "CVE-2025-7191",
          "CVE-2025-37103",
          "CVE-2025-7193",
          "CVE-2025-7196",
          "CVE-2025-49533",
          "CVE-2025-7197",
          "CVE-2025-7198",
          "CVE-2025-7199",
          "CVE-2025-4828",
          "CVE-2025-4855",
          "CVE-2025-7206",
          "CVE-2025-7211",
          "CVE-2025-4606",
          "CVE-2025-7217",
          "CVE-2025-7218",
          "CVE-2025-7219",
          "CVE-2025-7220",
          "CVE-2025-7409",
          "CVE-2025-7410",
          "CVE-2025-7411",
          "CVE-2025-7436",
          "CVE-2025-7401",
          "CVE-2025-5392",
          "CVE-2025-7454",
          "CVE-2025-7455",
          "CVE-2025-7456",
          "CVE-2025-7457",
          "CVE-2025-7459",
          "CVE-2023-38036",
          "CVE-2025-6058",
          "CVE-2025-7461",
          "CVE-2025-7466",
          "CVE-2025-7467",
          "CVE-2020-36847",
          "CVE-2025-7469",
          "CVE-2025-7470",
          "CVE-2020-36849",
          "CVE-2025-7471",
          "CVE-2025-7474",
          "CVE-2025-7475",
          "CVE-2025-7476",
          "CVE-2025-7478",
          "CVE-2025-7480",
          "CVE-2025-7483",
          "CVE-2025-7508",
          "CVE-2025-7509",
          "CVE-2025-7510",
          "CVE-2025-7512",
          "CVE-2025-7513",
          "CVE-2025-7514",
          "CVE-2025-7515",
          "CVE-2025-7516",
          "CVE-2025-7517",
          "CVE-2025-7521",
          "CVE-2025-7533",
          "CVE-2025-7534",
          "CVE-2025-7535",
          "CVE-2025-7536",
          "CVE-2025-7537",
          "CVE-2025-7538",
          "CVE-2025-7539",
          "CVE-2025-7540",
          "CVE-2025-7541",
          "CVE-2025-7542",
          "CVE-2025-7547",
          "CVE-2025-7451",
          "CVE-2025-7574",
          "CVE-2025-7587",
          "CVE-2025-7593",
          "CVE-2025-7594",
          "CVE-2025-7595",
          "CVE-2025-7604",
          "CVE-2025-7605",
          "CVE-2025-7606",
          "CVE-2025-7607",
          "CVE-2025-7608",
          "CVE-2025-7609",
          "CVE-2025-7610",
          "CVE-2025-50756",
          "CVE-2025-7611",
          "CVE-2025-7612",
          "CVE-2025-53890",
          "CVE-2025-5394",
          "CVE-2025-7340",
          "CVE-2025-7341",
          "CVE-2025-7360",
          "CVE-2025-52376",
          "CVE-2025-6965",
          "CVE-2025-52688",
          "CVE-2025-52689",
          "CVE-2025-7673",
          "CVE-2024-9342",
          "CVE-2024-9408",
          "CVE-2025-28961",
          "CVE-2025-30949",
          "CVE-2025-30973",
          "CVE-2025-52836",
          "CVE-2025-5396",
          "CVE-2025-51630",
          "CVE-2025-52046",
          "CVE-2025-53867",
          "CVE-2025-7749",
          "CVE-2025-50240",
          "CVE-2025-7750",
          "CVE-2025-7751",
          "CVE-2025-7752",
          "CVE-2025-7753",
          "CVE-2025-6222",
          "CVE-2025-26854",
          "CVE-2025-26855",
          "CVE-2025-7444",
          "CVE-2025-46001",
          "CVE-2025-7696",
          "CVE-2025-7697",
          "CVE-2012-10019",
          "CVE-2015-10135",
          "CVE-2016-15043",
          "CVE-2015-10138",
          "CVE-2025-7838",
          "CVE-2025-7862",
          "CVE-2025-7916",
          "CVE-2025-7918",
          "CVE-2025-7343",
          "CVE-2025-7921",
          "CVE-2025-6704",
          "CVE-2025-7624",
          "CVE-2025-46120",
          "CVE-2025-46121",
          "CVE-2025-44655",
          "CVE-2025-44658",
          "CVE-2025-7393",
          "CVE-2025-36846",
          "CVE-2025-44654",
          "CVE-2025-7933",
          "CVE-2020-26799",
          "CVE-2012-10020",
          "CVE-2015-10137",
          "CVE-2025-7950",
          "CVE-2025-6187",
          "CVE-2025-8028",
          "CVE-2025-8031",
          "CVE-2025-8038",
          "CVE-2025-8043",
          "CVE-2025-8044",
          "CVE-2025-54438",
          "CVE-2025-54440",
          "CVE-2025-54442",
          "CVE-2025-54443",
          "CVE-2025-54444",
          "CVE-2025-54446",
          "CVE-2025-54447",
          "CVE-2025-54448",
          "CVE-2025-54449",
          "CVE-2025-54450",
          "CVE-2025-54451",
          "CVE-2025-54452",
          "CVE-2025-54453",
          "CVE-2025-54454",
          "CVE-2025-54455",
          "CVE-2025-41687",
          "CVE-2025-7437",
          "CVE-2025-7852",
          "CVE-2025-6380",
          "CVE-2025-6441",
          "CVE-2025-4822",
          "CVE-2025-4784",
          "CVE-2025-48732",
          "CVE-2025-6260",
          "CVE-2015-10143",
          "CVE-2019-25224",
          "CVE-2025-45777",
          "CVE-2025-29631",
          "CVE-2025-46199",
          "CVE-2025-8168",
          "CVE-2025-8169",
          "CVE-2025-6895",
          "CVE-2025-8179",
          "CVE-2025-8184",
          "CVE-2025-8226",
          "CVE-2025-8227",
          "CVE-2025-8244",
          "CVE-2025-8249",
          "CVE-2025-8250",
          "CVE-2025-8251",
          "CVE-2025-8252",
          "CVE-2025-8253",
          "CVE-2025-8254",
          "CVE-2025-8255",
          "CVE-2025-8256",
          "CVE-2025-8259",
          "CVE-2025-8261",
          "CVE-2025-8269",
          "CVE-2025-8270",
          "CVE-2025-8271",
          "CVE-2025-6918",
          "CVE-2025-8272",
          "CVE-2025-8273",
          "CVE-2025-30124",
          "CVE-2025-30133",
          "CVE-2025-30125",
          "CVE-2025-54418",
          "CVE-2025-54530",
          "CVE-2025-54428",
          "CVE-2025-40682",
          "CVE-2025-46059",
          "CVE-2025-50738",
          "CVE-2025-44136",
          "CVE-2025-40600",
          "CVE-2025-31279",
          "CVE-2025-43184",
          "CVE-2025-43186",
          "CVE-2025-43189",
          "CVE-2025-43192",
          "CVE-2025-43193",
          "CVE-2025-43194",
          "CVE-2025-43198",
          "CVE-2025-43199",
          "CVE-2025-43209",
          "CVE-2025-43220",
          "CVE-2025-43222",
          "CVE-2025-43232",
          "CVE-2025-43233",
          "CVE-2025-43234",
          "CVE-2025-43237",
          "CVE-2025-43243",
          "CVE-2025-43244",
          "CVE-2025-43245",
          "CVE-2025-43253",
          "CVE-2025-43261",
          "CVE-2025-43275",
          "CVE-2025-8326",
          "CVE-2025-46811",
          "CVE-2025-50578",
          "CVE-2025-8327",
          "CVE-2025-8328",
          "CVE-2025-8329",
          "CVE-2025-8330",
          "CVE-2025-8331",
          "CVE-2025-8332",
          "CVE-2025-8333",
          "CVE-2025-8334",
          "CVE-2025-8336",
          "CVE-2025-8338",
          "CVE-2025-8339",
          "CVE-2025-8371",
          "CVE-2025-8372",
          "CVE-2025-8373",
          "CVE-2025-8374",
          "CVE-2025-8375",
          "CVE-2025-8376",
          "CVE-2025-8378",
          "CVE-2025-8407",
          "CVE-2025-50475",
          "CVE-2025-8408",
          "CVE-2025-8409",
          "CVE-2025-26062",
          "CVE-2025-26063",
          "CVE-2025-8286",
          "CVE-2025-8431",
          "CVE-2025-5954",
          "CVE-2025-5947",
          "CVE-2025-8436",
          "CVE-2025-8454",
          "CVE-2025-8437",
          "CVE-2025-8438",
          "CVE-2025-8439",
          "CVE-2025-8441",
          "CVE-2025-8442",
          "CVE-2025-8443",
          "CVE-2019-19144",
          "CVE-2025-50460",
          "CVE-2025-50472",
          "CVE-2025-45150",
          "CVE-2025-50870",
          "CVE-2025-6077",
          "CVE-2025-8466",
          "CVE-2025-8467",
          "CVE-2025-7710",
          "CVE-2025-8468",
          "CVE-2025-8469",
          "CVE-2025-8470",
          "CVE-2025-8471",
          "CVE-2025-8493",
          "CVE-2025-8494",
          "CVE-2025-8495",
          "CVE-2025-8496",
          "CVE-2025-8497",
          "CVE-2025-8498",
          "CVE-2025-8499",
          "CVE-2025-8502",
          "CVE-2025-8503",
          "CVE-2025-8504",
          "CVE-2025-36594",
          "CVE-2025-51536",
          "CVE-2025-44954",
          "CVE-2025-51390",
          "CVE-2025-52239",
          "CVE-2025-50341",
          "CVE-2025-51387",
          "CVE-2025-27212",
          "CVE-2025-54802",
          "CVE-2025-54987",
          "CVE-2025-50706",
          "CVE-2025-50707",
          "CVE-2025-46658",
          "CVE-2025-6994",
          "CVE-2025-22470",
          "CVE-2025-23310",
          "CVE-2025-23311",
          "CVE-2025-23317",
          "CVE-2025-23318",
          "CVE-2025-23319",
          "CVE-2025-3320",
          "CVE-2025-3354",
          "CVE-2025-30127",
          "CVE-2023-41525",
          "CVE-2023-41526",
          "CVE-2023-41527",
          "CVE-2023-41528",
          "CVE-2023-41530",
          "CVE-2025-50692",
          "CVE-2025-48709",
          "CVE-2025-30404",
          "CVE-2025-30405",
          "CVE-2025-54949",
          "CVE-2025-54950",
          "CVE-2025-54951",
          "CVE-2025-54952",
          "CVE-2025-48913",
          "CVE-2025-53606",
          "CVE-2025-8730",
          "CVE-2025-8356",
          "CVE-2025-8731",
          "CVE-2025-8284",
          "CVE-2025-52913",
          "CVE-2025-5095",
          "CVE-2025-6573",
          "CVE-2025-8809",
          "CVE-2025-8811",
          "CVE-2025-8853",
          "CVE-2025-45146",
          "CVE-2024-32640",
          "CVE-2025-55150",
          "CVE-2025-55151",
          "CVE-2025-55161",
          "CVE-2025-8059",
          "CVE-2025-55167",
          "CVE-2025-50165",
          "CVE-2025-53766",
          "CVE-2025-25256",
          "CVE-2025-55168",
          "CVE-2025-7384",
          "CVE-2025-6715",
          "CVE-2025-8760",
          "CVE-2025-8913",
          "CVE-2025-51452",
          "CVE-2025-50594",
          "CVE-2025-51451",
          "CVE-2025-52385",
          "CVE-2025-8921",
          "CVE-2025-8922",
          "CVE-2025-8923",
          "CVE-2025-8924",
          "CVE-2025-8925",
          "CVE-2025-43982",
          "CVE-2025-43986",
          "CVE-2025-8926",
          "CVE-2011-10018",
          "CVE-2025-8932",
          "CVE-2025-8935",
          "CVE-2025-8936",
          "CVE-2025-8946",
          "CVE-2025-8947",
          "CVE-2025-8948",
          "CVE-2025-8949",
          "CVE-2025-8950",
          "CVE-2025-8951",
          "CVE-2025-8952",
          "CVE-2025-8953",
          "CVE-2025-8954",
          "CVE-2025-55346",
          "CVE-2025-8047",
          "CVE-2025-8943",
          "CVE-2025-8955",
          "CVE-2025-48293",
          "CVE-2025-54686",
          "CVE-2025-8957",
          "CVE-2025-8960",
          "CVE-2025-43984",
          "CVE-2025-27845",
          "CVE-2025-50518",
          "CVE-2025-8966",
          "CVE-2025-8967",
          "CVE-2025-8968",
          "CVE-2025-8969",
          "CVE-2025-8970",
          "CVE-2025-8971",
          "CVE-2025-8972",
          "CVE-2025-8973",
          "CVE-2025-8981",
          "CVE-2025-8982",
          "CVE-2025-8983",
          "CVE-2025-8984",
          "CVE-2025-8985",
          "CVE-2025-8986",
          "CVE-2025-8987",
          "CVE-2025-8988",
          "CVE-2025-8989",
          "CVE-2025-8990",
          "CVE-2025-8993",
          "CVE-2025-9008",
          "CVE-2025-9009",
          "CVE-2025-9010",
          "CVE-2025-9011",
          "CVE-2025-9012",
          "CVE-2025-9013",
          "CVE-2025-6679",
          "CVE-2025-9021",
          "CVE-2025-9022",
          "CVE-2025-7778",
          "CVE-2025-9024",
          "CVE-2025-9026",
          "CVE-2025-9027",
          "CVE-2025-9028",
          "CVE-2025-9047",
          "CVE-2025-9050",
          "CVE-2025-9051",
          "CVE-2025-9052",
          "CVE-2025-9053",
          "CVE-2025-54466",
          "CVE-2025-8995",
          "CVE-2025-7441",
          "CVE-2025-8898",
          "CVE-2025-9087",
          "CVE-2025-9088",
          "CVE-2025-9089",
          "CVE-2025-9090",
          "CVE-2025-31715",
          "CVE-2025-27909",
          "CVE-2025-55591",
          "CVE-2025-6758",
          "CVE-2025-8723",
          "CVE-2025-54336",
          "CVE-2025-55294",
          "CVE-2024-44373",
          "CVE-2025-55306",
          "CVE-2025-9154",
          "CVE-2025-51543",
          "CVE-2025-9155",
          "CVE-2025-9156",
          "CVE-2025-54143",
          "CVE-2025-55031",
          "CVE-2025-8042",
          "CVE-2025-9179",
          "CVE-2025-9187",
          "CVE-2025-53299",
          "CVE-2025-53580",
          "CVE-2025-54014",
          "CVE-2025-54713",
          "CVE-2025-24322",
          "CVE-2025-27129",
          "CVE-2025-31355",
          "CVE-2025-32010",
          "CVE-2024-57157",
          "CVE-2024-50640",
          "CVE-2025-50901",
          "CVE-2025-50904",
          "CVE-2025-55444",
          "CVE-2025-8610",
          "CVE-2025-8611",
          "CVE-2024-57154",
          "CVE-2025-54988",
          "CVE-2024-57155",
          "CVE-2025-24285",
          "CVE-2025-27214",
          "CVE-2025-8895",
          "CVE-2025-9298",
          "CVE-2025-9299",
          "CVE-2025-9302",
          "CVE-2025-9304",
          "CVE-2025-9305",
          "CVE-2025-52395",
          "CVE-2025-9307",
          "CVE-2025-57754",
          "CVE-2025-9311",
          "CVE-2025-52352",
          "CVE-2025-3128",
          "CVE-2025-53763",
          "CVE-2025-53795",
          "CVE-2025-9254",
          "CVE-2025-29365",
          "CVE-2025-29366",
          "CVE-2025-52095",
          "CVE-2024-50644",
          "CVE-2025-55398",
          "CVE-2025-55619",
          "CVE-2025-57105",
          "CVE-2024-50645",
          "CVE-2024-52786",
          "CVE-2024-53496",
          "CVE-2024-53499",
          "CVE-2025-55613",
          "CVE-2022-45134",
          "CVE-2025-51092",
          "CVE-2022-43110",
          "CVE-2025-7642",
          "CVE-2025-5821",
          "CVE-2025-36157",
          "CVE-2025-9397",
          "CVE-2025-29514",
          "CVE-2025-29515",
          "CVE-2025-45968",
          "CVE-2025-46411",
          "CVE-2025-48005",
          "CVE-2025-52581",
          "CVE-2025-53511",
          "CVE-2025-53518",
          "CVE-2025-53557",
          "CVE-2025-53853",
          "CVE-2025-54462",
          "CVE-2025-54480",
          "CVE-2025-54481",
          "CVE-2025-54482",
          "CVE-2025-54483",
          "CVE-2025-54484",
          "CVE-2025-54485",
          "CVE-2025-54486",
          "CVE-2025-54487",
          "CVE-2025-54488",
          "CVE-2025-54489",
          "CVE-2025-54490",
          "CVE-2025-54491",
          "CVE-2025-54492",
          "CVE-2025-54493",
          "CVE-2025-54494",
          "CVE-2025-50900",
          "CVE-2025-56212",
          "CVE-2025-56214",
          "CVE-2025-53118",
          "CVE-2025-55575",
          "CVE-2025-50722",
          "CVE-2025-9444",
          "CVE-2025-9468",
          "CVE-2025-9469",
          "CVE-2025-9470",
          "CVE-2025-9471",
          "CVE-2025-9472",
          "CVE-2025-9473",
          "CVE-2025-41702",
          "CVE-2025-9475"
        ],
        "absolute_rank_movement_median": 0.0283360704882563,
        "absolute_rank_movement_p90": 0.03620864940955658,
        "entered": 472,
        "exited": 472,
        "stayed": 1447,
        "turnover": 0.24596143824908812
      },
      "EPSS_OPERATIONAL": {
        "D30_selected": [
          "CVE-2024-32640",
          "CVE-2025-29927",
          "CVE-2025-13315",
          "CVE-2025-49113",
          "CVE-2025-47916",
          "CVE-2025-11749",
          "CVE-2025-13486",
          "CVE-2025-57788",
          "CVE-2025-34073",
          "CVE-2025-32432",
          "CVE-2025-1974",
          "CVE-2025-9316",
          "CVE-2025-13316",
          "CVE-2024-48766",
          "CVE-2025-52367",
          "CVE-2009-20005",
          "CVE-2025-68613",
          "CVE-2009-20007",
          "CVE-2025-11700",
          "CVE-2025-29306",
          "CVE-2009-20006",
          "CVE-2023-53941",
          "CVE-2024-12971",
          "CVE-2025-2011",
          "CVE-2025-30208",
          "CVE-2025-52053",
          "CVE-2025-27520",
          "CVE-2025-57790",
          "CVE-2024-46506",
          "CVE-2024-55964",
          "CVE-2025-24799",
          "CVE-2024-51978",
          "CVE-2024-12029",
          "CVE-2025-34433",
          "CVE-2025-52284",
          "CVE-2025-5306",
          "CVE-2025-50201",
          "CVE-2024-51977",
          "CVE-2025-2611",
          "CVE-2025-57791",
          "CVE-2025-32433",
          "CVE-2025-32375",
          "CVE-2025-34441",
          "CVE-2025-34442",
          "CVE-2025-64095",
          "CVE-2025-49132",
          "CVE-2025-66294",
          "CVE-2025-2945",
          "CVE-2025-49619",
          "CVE-2025-52046",
          "CVE-2025-46817",
          "CVE-2025-30567",
          "CVE-2025-12055",
          "CVE-2025-1098",
          "CVE-2025-24514",
          "CVE-2025-31131",
          "CVE-2025-54123",
          "CVE-2025-2294",
          "CVE-2025-45985",
          "CVE-2025-25256",
          "CVE-2019-25224",
          "CVE-2025-53118",
          "CVE-2025-4322",
          "CVE-2025-5946",
          "CVE-2025-60787",
          "CVE-2025-66301",
          "CVE-2025-24383",
          "CVE-2025-2563",
          "CVE-2025-2539",
          "CVE-2024-55963",
          "CVE-2025-5086",
          "CVE-2024-8859",
          "CVE-2025-27007",
          "CVE-2025-55184",
          "CVE-2025-34077",
          "CVE-2025-52488",
          "CVE-2025-53833",
          "CVE-2025-11833",
          "CVE-2025-48827",
          "CVE-2025-4396",
          "CVE-2024-13322",
          "CVE-2025-6970",
          "CVE-2025-5287",
          "CVE-2025-6796",
          "CVE-2025-6797",
          "CVE-2025-6799",
          "CVE-2025-6800",
          "CVE-2025-6803",
          "CVE-2025-6804",
          "CVE-2025-44839",
          "CVE-2025-44840",
          "CVE-2025-44841",
          "CVE-2025-44842",
          "CVE-2025-44844",
          "CVE-2025-44845",
          "CVE-2025-44848",
          "CVE-2025-44860",
          "CVE-2025-44863",
          "CVE-2025-52665",
          "CVE-2025-44843",
          "CVE-2025-11307",
          "CVE-2025-2776",
          "CVE-2025-2777",
          "CVE-2025-27225",
          "CVE-2025-60683",
          "CVE-2025-46822",
          "CVE-2024-48705",
          "CVE-2025-8191",
          "CVE-2025-28017",
          "CVE-2021-4462",
          "CVE-2025-50755",
          "CVE-2025-50757",
          "CVE-2025-28367",
          "CVE-2025-55183",
          "CVE-2025-44854",
          "CVE-2025-44836",
          "CVE-2025-44837",
          "CVE-2025-44838",
          "CVE-2025-44846",
          "CVE-2025-44861",
          "CVE-2025-44862",
          "CVE-2025-8426",
          "CVE-2025-47188",
          "CVE-2025-2075",
          "CVE-2025-4380",
          "CVE-2025-55589",
          "CVE-2025-55590",
          "CVE-2025-6793",
          "CVE-2025-34299",
          "CVE-2025-60687",
          "CVE-2025-47539",
          "CVE-2025-8868",
          "CVE-2025-44864",
          "CVE-2025-44865",
          "CVE-2025-44866",
          "CVE-2025-44867",
          "CVE-2025-28142",
          "CVE-2025-28145",
          "CVE-2025-29085",
          "CVE-2025-5394",
          "CVE-2025-54251",
          "CVE-2025-68645",
          "CVE-2025-2620",
          "CVE-2024-6842",
          "CVE-2025-8730",
          "CVE-2025-44847",
          "CVE-2025-36846",
          "CVE-2025-55728",
          "CVE-2025-6798",
          "CVE-2025-6805",
          "CVE-2025-6216",
          "CVE-2025-25579",
          "CVE-2025-59049",
          "CVE-2025-55727",
          "CVE-2025-11466",
          "CVE-2025-57639",
          "CVE-2025-4009",
          "CVE-2025-6058",
          "CVE-2025-28228",
          "CVE-2025-54249",
          "CVE-2025-48828",
          "CVE-2025-25231",
          "CVE-2025-2775",
          "CVE-2020-36893",
          "CVE-2025-53558",
          "CVE-2025-28143",
          "CVE-2025-56799",
          "CVE-2025-6485",
          "CVE-2025-31125",
          "CVE-2025-29743",
          "CVE-2025-34026",
          "CVE-2025-34027",
          "CVE-2025-45854",
          "CVE-2025-47646",
          "CVE-2025-49844",
          "CVE-2025-34513",
          "CVE-2025-3884",
          "CVE-2025-9090",
          "CVE-2025-49533",
          "CVE-2025-5605",
          "CVE-2023-25610",
          "CVE-2025-63749",
          "CVE-2025-8085",
          "CVE-2025-6794",
          "CVE-2025-68926",
          "CVE-2025-26055",
          "CVE-2025-27223",
          "CVE-2025-5836",
          "CVE-2025-46819",
          "CVE-2025-11201",
          "CVE-2024-8673",
          "CVE-2025-5504",
          "CVE-2025-5515",
          "CVE-2025-57822",
          "CVE-2024-9617",
          "CVE-2025-12490",
          "CVE-2025-45858",
          "CVE-2025-55591",
          "CVE-2025-30285",
          "CVE-2025-30284",
          "CVE-2024-6159",
          "CVE-2020-36898",
          "CVE-2025-44177",
          "CVE-2025-58434",
          "CVE-2024-42922",
          "CVE-2025-3486",
          "CVE-2025-53624",
          "CVE-2025-30220",
          "CVE-2025-53771",
          "CVE-2025-27222",
          "CVE-2024-56325",
          "CVE-2013-3307",
          "CVE-2025-3249",
          "CVE-2025-4729",
          "CVE-2025-1097",
          "CVE-2021-41691",
          "CVE-2025-54782",
          "CVE-2025-55912",
          "CVE-2025-52089",
          "CVE-2025-61044",
          "CVE-2025-64126",
          "CVE-2025-64127",
          "CVE-2025-64128",
          "CVE-2025-24447",
          "CVE-2025-59419",
          "CVE-2010-20121",
          "CVE-2025-34040",
          "CVE-2024-58312",
          "CVE-2025-55637",
          "CVE-2025-61045",
          "CVE-2025-41393",
          "CVE-2025-8937",
          "CVE-2025-3485",
          "CVE-2025-63387",
          "CVE-2025-34151",
          "CVE-2025-24382",
          "CVE-2024-49601",
          "CVE-2025-50946",
          "CVE-2025-57636",
          "CVE-2025-57789",
          "CVE-2025-28137",
          "CVE-2025-32969",
          "CVE-2025-23317",
          "CVE-2025-46818",
          "CVE-2025-20188",
          "CVE-2025-51390",
          "CVE-2025-27203",
          "CVE-2025-34143",
          "CVE-2025-54125",
          "CVE-2025-4008",
          "CVE-2022-50596",
          "CVE-2025-67254",
          "CVE-2025-4850",
          "CVE-2025-7795",
          "CVE-2025-9977",
          "CVE-2025-59304",
          "CVE-2020-36847",
          "CVE-2025-2907",
          "CVE-2025-34037",
          "CVE-2025-7952",
          "CVE-2025-45493",
          "CVE-2025-34035",
          "CVE-2025-57296",
          "CVE-2025-8324",
          "CVE-2025-34300",
          "CVE-2025-12101",
          "CVE-2025-43559",
          "CVE-2025-55763",
          "CVE-2025-28038",
          "CVE-2025-29230",
          "CVE-2025-47166",
          "CVE-2025-7769",
          "CVE-2025-61810",
          "CVE-2025-28138",
          "CVE-2025-56498",
          "CVE-2025-24752",
          "CVE-2025-3987",
          "CVE-2025-46271",
          "CVE-2025-46272",
          "CVE-2025-34510",
          "CVE-2025-44148",
          "CVE-2025-28037",
          "CVE-2025-28039",
          "CVE-2025-52906",
          "CVE-2025-11005",
          "CVE-2025-3605",
          "CVE-2025-60694",
          "CVE-2025-61666",
          "CVE-2025-34205",
          "CVE-2025-57200",
          "CVE-2025-34511",
          "CVE-2025-34291",
          "CVE-2025-34221",
          "CVE-2013-10048",
          "CVE-2025-58438",
          "CVE-2025-34319",
          "CVE-2025-29471",
          "CVE-2023-7304",
          "CVE-2025-47228",
          "CVE-2024-13980",
          "CVE-2025-7613",
          "CVE-2025-7614",
          "CVE-2025-7615",
          "CVE-2025-26651",
          "CVE-2023-53962",
          "CVE-2025-30349",
          "CVE-2025-7524",
          "CVE-2025-7525",
          "CVE-2025-22469",
          "CVE-2025-28034",
          "CVE-2025-28035",
          "CVE-2025-28036",
          "CVE-2025-63603",
          "CVE-2025-34031",
          "CVE-2022-50791",
          "CVE-2025-9935",
          "CVE-2025-6618",
          "CVE-2025-6619",
          "CVE-2025-6620",
          "CVE-2025-6621",
          "CVE-2025-9934",
          "CVE-2013-10069",
          "CVE-2025-57516",
          "CVE-2023-53963",
          "CVE-2025-7154",
          "CVE-2009-20010",
          "CVE-2025-60336",
          "CVE-2025-3002",
          "CVE-2025-26641",
          "CVE-2025-26652",
          "CVE-2025-26673",
          "CVE-2025-26680",
          "CVE-2025-26682",
          "CVE-2025-27469",
          "CVE-2025-27470",
          "CVE-2025-27473",
          "CVE-2025-27479",
          "CVE-2025-5106",
          "CVE-2025-5952",
          "CVE-2025-32724",
          "CVE-2025-33068",
          "CVE-2025-8752",
          "CVE-2025-13442",
          "CVE-2025-11779",
          "CVE-2025-34223",
          "CVE-2025-64525",
          "CVE-2025-69200",
          "CVE-2025-34036",
          "CVE-2025-61141",
          "CVE-2025-59403",
          "CVE-2025-27956",
          "CVE-2025-55169",
          "CVE-2025-67643",
          "CVE-2014-125125",
          "CVE-2025-49744",
          "CVE-2025-50172",
          "CVE-2025-43560",
          "CVE-2025-60425",
          "CVE-2025-5139",
          "CVE-2025-6445",
          "CVE-2025-44835",
          "CVE-2025-29223",
          "CVE-2025-29226",
          "CVE-2025-29227",
          "CVE-2025-14276",
          "CVE-2025-2983",
          "CVE-2011-10019",
          "CVE-2025-65856",
          "CVE-2025-52472",
          "CVE-2025-27210",
          "CVE-2025-34329",
          "CVE-2025-2476",
          "CVE-2025-13700",
          "CVE-2025-50286",
          "CVE-2025-14931",
          "CVE-2014-125126",
          "CVE-2025-11045",
          "CVE-2023-53690",
          "CVE-2024-58298",
          "CVE-2025-60682",
          "CVE-2025-49677",
          "CVE-2025-11488",
          "CVE-2013-10037",
          "CVE-2025-54958",
          "CVE-2013-10073",
          "CVE-2025-62696",
          "CVE-2025-3008",
          "CVE-2025-64328",
          "CVE-2025-29522",
          "CVE-2025-6023",
          "CVE-2025-4388",
          "CVE-2025-26677",
          "CVE-2025-49716",
          "CVE-2025-53722",
          "CVE-2025-59502",
          "CVE-2025-54574",
          "CVE-2013-10054",
          "CVE-2013-10066",
          "CVE-2025-58179",
          "CVE-2025-34117",
          "CVE-2015-10141",
          "CVE-2013-10055",
          "CVE-2025-29519",
          "CVE-2025-5502",
          "CVE-2025-3544",
          "CVE-2025-21174",
          "CVE-2025-27485",
          "CVE-2025-27486",
          "CVE-2025-34046",
          "CVE-2025-29064",
          "CVE-2018-25126",
          "CVE-2023-28760",
          "CVE-2025-14586",
          "CVE-2025-28256",
          "CVE-2025-2725",
          "CVE-2025-2726",
          "CVE-2025-2727",
          "CVE-2025-2728",
          "CVE-2025-2729",
          "CVE-2025-2730",
          "CVE-2025-2731",
          "CVE-2025-2732",
          "CVE-2018-25118",
          "CVE-2025-57642",
          "CVE-2025-8286",
          "CVE-2025-3539",
          "CVE-2025-3540",
          "CVE-2025-3541",
          "CVE-2025-3542",
          "CVE-2025-3543",
          "CVE-2025-3545",
          "CVE-2025-3546",
          "CVE-2011-10017",
          "CVE-2024-58287",
          "CVE-2025-7441",
          "CVE-2025-52562",
          "CVE-2025-37928",
          "CVE-2025-31489",
          "CVE-2025-10242",
          "CVE-2025-10243",
          "CVE-2025-10985",
          "CVE-2020-36867",
          "CVE-2012-10041",
          "CVE-2025-4076",
          "CVE-2025-5438",
          "CVE-2025-5439",
          "CVE-2025-5440",
          "CVE-2025-8665",
          "CVE-2025-8667",
          "CVE-2025-8697",
          "CVE-2025-9149",
          "CVE-2025-9654",
          "CVE-2025-11491",
          "CVE-2025-7850",
          "CVE-2024-57229",
          "CVE-2024-57230",
          "CVE-2024-57231",
          "CVE-2024-57232",
          "CVE-2024-57233",
          "CVE-2024-57234",
          "CVE-2024-57235",
          "CVE-2025-45492",
          "CVE-2012-10027",
          "CVE-2025-11202",
          "CVE-2025-47163",
          "CVE-2025-49712",
          "CVE-2025-53772",
          "CVE-2025-54897",
          "CVE-2025-59237",
          "CVE-2025-7723",
          "CVE-2025-34414",
          "CVE-2025-2916",
          "CVE-2025-4747",
          "CVE-2025-5145",
          "CVE-2025-5146",
          "CVE-2025-5147",
          "CVE-2025-7788",
          "CVE-2025-34152",
          "CVE-2025-50428",
          "CVE-2025-9583",
          "CVE-2025-9584",
          "CVE-2025-9585",
          "CVE-2025-9586",
          "CVE-2025-12916",
          "CVE-2025-14204",
          "CVE-2025-15081",
          "CVE-2024-9362",
          "CVE-2025-4123",
          "CVE-2025-26056",
          "CVE-2012-10052",
          "CVE-2025-34149",
          "CVE-2025-44179",
          "CVE-2025-8610",
          "CVE-2025-8611",
          "CVE-2012-10038",
          "CVE-2013-10061",
          "CVE-2025-9196",
          "CVE-2025-2748",
          "CVE-2025-6802",
          "CVE-2025-29793",
          "CVE-2025-56111",
          "CVE-2025-56117",
          "CVE-2025-56127",
          "CVE-2025-60959",
          "CVE-2025-60962",
          "CVE-2025-57799",
          "CVE-2025-28203",
          "CVE-2025-4135",
          "CVE-2025-32409",
          "CVE-2018-25114",
          "CVE-2025-55911",
          "CVE-2013-10034",
          "CVE-2025-34102",
          "CVE-2022-50794",
          "CVE-2025-34103",
          "CVE-2022-50796",
          "CVE-2025-10307",
          "CVE-2025-12089",
          "CVE-2024-58258",
          "CVE-2025-7712",
          "CVE-2025-7643",
          "CVE-2025-34227",
          "CVE-2023-53922",
          "CVE-2016-15055",
          "CVE-2024-12905",
          "CVE-2025-34224",
          "CVE-2025-34112",
          "CVE-2025-14485",
          "CVE-2025-13390",
          "CVE-2025-24446",
          "CVE-2025-3891",
          "CVE-2025-54769",
          "CVE-2025-7578",
          "CVE-2025-2701",
          "CVE-2025-2733",
          "CVE-2025-8769",
          "CVE-2025-6775",
          "CVE-2025-47813",
          "CVE-2025-10619",
          "CVE-2025-11490",
          "CVE-2025-14184",
          "CVE-2025-52392",
          "CVE-2025-30247",
          "CVE-2012-10054",
          "CVE-2023-53771",
          "CVE-2025-60335",
          "CVE-2025-2367",
          "CVE-2012-10036",
          "CVE-2025-22398",
          "CVE-2020-36897",
          "CVE-2024-13982",
          "CVE-2025-34099",
          "CVE-2025-6795",
          "CVE-2025-6807",
          "CVE-2025-34184",
          "CVE-2024-50562",
          "CVE-2021-47728",
          "CVE-2025-60960",
          "CVE-2025-60963",
          "CVE-2017-20204",
          "CVE-2025-54261",
          "CVE-2025-8311",
          "CVE-2013-10064",
          "CVE-2023-53774",
          "CVE-2025-6801",
          "CVE-2025-6806",
          "CVE-2025-34068",
          "CVE-2012-10044",
          "CVE-2025-51991",
          "CVE-2025-26866",
          "CVE-2025-9501",
          "CVE-2025-8550",
          "CVE-2025-52994",
          "CVE-2013-10039",
          "CVE-2025-60699",
          "CVE-2025-56129",
          "CVE-2025-45042",
          "CVE-2012-10046",
          "CVE-2025-12960",
          "CVE-2025-29791",
          "CVE-2025-56427",
          "CVE-2025-5548",
          "CVE-2025-12092",
          "CVE-2025-34029",
          "CVE-2024-58275",
          "CVE-2025-34030",
          "CVE-2018-25120",
          "CVE-2025-46727",
          "CVE-2025-0818",
          "CVE-2012-10037",
          "CVE-2023-54327",
          "CVE-2025-34125",
          "CVE-2025-64444",
          "CVE-2025-3065",
          "CVE-2025-6065",
          "CVE-2018-25122",
          "CVE-2014-125118",
          "CVE-2025-44823",
          "CVE-2024-13995",
          "CVE-2025-60693",
          "CVE-2025-63414",
          "CVE-2025-4828",
          "CVE-2025-9223",
          "CVE-2025-4187",
          "CVE-2025-34089",
          "CVE-2025-34150",
          "CVE-2025-2071",
          "CVE-2025-49219",
          "CVE-2025-49220",
          "CVE-2025-43562",
          "CVE-2025-45890",
          "CVE-2024-54803",
          "CVE-2024-54804",
          "CVE-2025-34187",
          "CVE-2025-55749",
          "CVE-2025-34041",
          "CVE-2025-52907",
          "CVE-2012-10023",
          "CVE-2025-8297",
          "CVE-2012-10060",
          "CVE-2025-29954",
          "CVE-2025-34101",
          "CVE-2025-10961",
          "CVE-2025-57201",
          "CVE-2025-49493",
          "CVE-2025-6770",
          "CVE-2025-6771",
          "CVE-2025-47204",
          "CVE-2025-10644",
          "CVE-2023-7329",
          "CVE-2025-14500",
          "CVE-2003-20001",
          "CVE-2025-5606",
          "CVE-2025-49596",
          "CVE-2025-53836",
          "CVE-2025-10659",
          "CVE-2025-34082",
          "CVE-2025-27892",
          "CVE-2025-7724",
          "CVE-2023-53914",
          "CVE-2022-50691",
          "CVE-2025-53100",
          "CVE-2023-53872",
          "CVE-2025-31995",
          "CVE-2025-34162",
          "CVE-2024-55030",
          "CVE-2025-44881",
          "CVE-2025-44880",
          "CVE-2025-44882",
          "CVE-2025-57285",
          "CVE-2025-7673",
          "CVE-2025-23049",
          "CVE-2025-4849",
          "CVE-2025-4851",
          "CVE-2025-23311",
          "CVE-2025-30355",
          "CVE-2025-54589",
          "CVE-2025-34130",
          "CVE-2019-25243",
          "CVE-2025-66645",
          "CVE-2022-50795",
          "CVE-2025-44872",
          "CVE-2025-44877",
          "CVE-2025-34141",
          "CVE-2022-4978",
          "CVE-2025-60671",
          "CVE-2025-60675",
          "CVE-2025-50121",
          "CVE-2024-13981",
          "CVE-2020-36896",
          "CVE-2025-30023",
          "CVE-2013-10043",
          "CVE-2023-53964",
          "CVE-2025-25038",
          "CVE-2025-48732",
          "CVE-2025-61811",
          "CVE-2025-59328",
          "CVE-2025-45487",
          "CVE-2025-45488",
          "CVE-2025-45489",
          "CVE-2025-45490",
          "CVE-2013-10051",
          "CVE-2019-25258",
          "CVE-2024-13986",
          "CVE-2025-53691",
          "CVE-2025-12487",
          "CVE-2025-12488",
          "CVE-2016-15048",
          "CVE-2018-25124",
          "CVE-2023-51232",
          "CVE-2009-20009",
          "CVE-2025-45491",
          "CVE-2025-45984",
          "CVE-2025-45986",
          "CVE-2025-45987",
          "CVE-2025-45988",
          "CVE-2025-34039",
          "CVE-2025-57198",
          "CVE-2025-57199",
          "CVE-2012-10063",
          "CVE-2016-15050",
          "CVE-2020-36859",
          "CVE-2021-47693",
          "CVE-2025-59834",
          "CVE-2025-34095",
          "CVE-2025-6851",
          "CVE-2025-56077",
          "CVE-2025-56079",
          "CVE-2025-56085",
          "CVE-2025-56086",
          "CVE-2025-56114",
          "CVE-2025-56118",
          "CVE-2025-56120",
          "CVE-2025-56122",
          "CVE-2025-6299",
          "CVE-2025-41451",
          "CVE-2025-14737",
          "CVE-2025-56130",
          "CVE-2025-52377",
          "CVE-2025-34126",
          "CVE-2025-50154",
          "CVE-2025-30144",
          "CVE-2025-11121",
          "CVE-2025-11523",
          "CVE-2025-15254",
          "CVE-2025-34160",
          "CVE-2025-5571",
          "CVE-2025-7836",
          "CVE-2025-7932",
          "CVE-2025-9727",
          "CVE-2022-4980",
          "CVE-2025-11407",
          "CVE-2013-10049",
          "CVE-2022-50593",
          "CVE-2025-34058",
          "CVE-2025-11367",
          "CVE-2020-36851",
          "CVE-2025-4799",
          "CVE-2025-5492",
          "CVE-2025-54857",
          "CVE-2025-34272",
          "CVE-2025-34283",
          "CVE-2024-13998",
          "CVE-2025-54386",
          "CVE-2025-34181",
          "CVE-2025-34186",
          "CVE-2025-14705",
          "CVE-2025-14706",
          "CVE-2025-14707",
          "CVE-2025-5495",
          "CVE-2025-55583",
          "CVE-2005-10004",
          "CVE-2025-62204",
          "CVE-2012-10055",
          "CVE-2025-27491",
          "CVE-2025-34045",
          "CVE-2025-3415",
          "CVE-2025-48978",
          "CVE-2025-10020",
          "CVE-2023-6786",
          "CVE-2025-7696",
          "CVE-2025-7697",
          "CVE-2025-66474",
          "CVE-2014-125124",
          "CVE-2009-20011",
          "CVE-2025-34132",
          "CVE-2024-58308",
          "CVE-2023-7309",
          "CVE-2025-13645",
          "CVE-2025-34113",
          "CVE-2025-15048",
          "CVE-2025-32107",
          "CVE-2025-61809",
          "CVE-2025-43879",
          "CVE-2025-48890",
          "CVE-2025-55037",
          "CVE-2025-5030",
          "CVE-2025-23319",
          "CVE-2016-15056",
          "CVE-2024-58294",
          "CVE-2025-58429",
          "CVE-2025-42928",
          "CVE-2025-14107",
          "CVE-2025-15136",
          "CVE-2025-15137",
          "CVE-2022-50790",
          "CVE-2023-38036",
          "CVE-2021-47727",
          "CVE-2022-50789",
          "CVE-2024-13984",
          "CVE-2025-34088",
          "CVE-2025-34093",
          "CVE-2012-10029",
          "CVE-2025-5662",
          "CVE-2024-14003",
          "CVE-2025-34115",
          "CVE-2025-59370",
          "CVE-2025-31722",
          "CVE-2012-10053",
          "CVE-2025-10176",
          "CVE-2025-13306",
          "CVE-2025-36604",
          "CVE-2024-10624",
          "CVE-2025-7384",
          "CVE-2025-56816",
          "CVE-2025-8613",
          "CVE-2025-7414",
          "CVE-2025-7415",
          "CVE-2025-10440",
          "CVE-2025-10441",
          "CVE-2025-14208",
          "CVE-2025-27211",
          "CVE-2024-8021",
          "CVE-2025-7526",
          "CVE-2025-6439",
          "CVE-2025-3621",
          "CVE-2025-54074",
          "CVE-2012-10039",
          "CVE-2025-62714",
          "CVE-2023-53739",
          "CVE-2025-32973",
          "CVE-2024-14008",
          "CVE-2025-34134",
          "CVE-2025-34286",
          "CVE-2025-12000",
          "CVE-2023-49886",
          "CVE-2025-54071",
          "CVE-2012-10021",
          "CVE-2025-37094",
          "CVE-2021-4470",
          "CVE-2025-3022",
          "CVE-2025-42892",
          "CVE-2024-50960",
          "CVE-2025-34086",
          "CVE-2020-36874",
          "CVE-2022-50793",
          "CVE-2025-29783",
          "CVE-2025-50688",
          "CVE-2025-5113",
          "CVE-2025-60017",
          "CVE-2024-12992",
          "CVE-2025-4206",
          "CVE-2025-44015",
          "CVE-2015-10136",
          "CVE-2025-65294",
          "CVE-2023-53902",
          "CVE-2025-29807",
          "CVE-2025-2251",
          "CVE-2025-50475",
          "CVE-2025-5961",
          "CVE-2025-48047",
          "CVE-2025-64408",
          "CVE-2025-54084",
          "CVE-2025-34024",
          "CVE-2025-54253",
          "CVE-2020-36871",
          "CVE-2025-67255",
          "CVE-2024-12044",
          "CVE-2024-14005",
          "CVE-2025-34284",
          "CVE-2025-55010",
          "CVE-2024-32641",
          "CVE-2025-59789",
          "CVE-2025-34049",
          "CVE-2014-125115",
          "CVE-2021-4468",
          "CVE-2025-4978",
          "CVE-2024-13979",
          "CVE-2025-32002",
          "CVE-2025-6559",
          "CVE-2025-7451",
          "CVE-2025-32010",
          "CVE-2025-57633",
          "CVE-2025-11900",
          "CVE-2025-13284",
          "CVE-2023-7311",
          "CVE-2025-32778",
          "CVE-2025-54994",
          "CVE-2025-62713",
          "CVE-2025-3361",
          "CVE-2025-3362",
          "CVE-2025-3363",
          "CVE-2025-4094",
          "CVE-2025-29044",
          "CVE-2023-53892",
          "CVE-2016-15044",
          "CVE-2014-125117",
          "CVE-2025-9518",
          "CVE-2025-8575",
          "CVE-2025-9648",
          "CVE-2025-25214",
          "CVE-2025-34274",
          "CVE-2011-10026",
          "CVE-2016-15047",
          "CVE-2025-30479",
          "CVE-2025-34055",
          "CVE-2012-10040",
          "CVE-2025-60702",
          "CVE-2025-31715",
          "CVE-2025-4564",
          "CVE-2025-7407",
          "CVE-2025-62727",
          "CVE-2024-13993",
          "CVE-2024-54807",
          "CVE-2025-2007",
          "CVE-2025-3055",
          "CVE-2025-4946",
          "CVE-2025-37089",
          "CVE-2025-37096",
          "CVE-2025-53835",
          "CVE-2025-40727",
          "CVE-2025-34119",
          "CVE-2025-34155",
          "CVE-2011-10034",
          "CVE-2021-4471",
          "CVE-2025-34067",
          "CVE-2013-10058",
          "CVE-2024-58286",
          "CVE-2025-55893",
          "CVE-2025-55901",
          "CVE-2025-34506",
          "CVE-2012-10059",
          "CVE-2025-35027",
          "CVE-2025-27745",
          "CVE-2025-27748",
          "CVE-2025-27749",
          "CVE-2025-27752",
          "CVE-2025-34271",
          "CVE-2025-63389",
          "CVE-2025-64537",
          "CVE-2025-64538",
          "CVE-2025-64539",
          "CVE-2013-10070",
          "CVE-2024-5752",
          "CVE-2025-53773",
          "CVE-2023-53772",
          "CVE-2025-4653",
          "CVE-2025-4678",
          "CVE-2025-34336",
          "CVE-2025-32462",
          "CVE-2025-20265",
          "CVE-2025-2172",
          "CVE-2021-4469",
          "CVE-2025-0632",
          "CVE-2025-46121",
          "CVE-2013-10053",
          "CVE-2025-59352",
          "CVE-2025-61765",
          "CVE-2025-5743",
          "CVE-2025-34335",
          "CVE-2025-22481",
          "CVE-2024-45434",
          "CVE-2021-47736",
          "CVE-2025-53376",
          "CVE-2025-1036",
          "CVE-2025-1520",
          "CVE-2025-14106",
          "CVE-2025-48054",
          "CVE-2025-46120",
          "CVE-2025-9494",
          "CVE-2025-43844",
          "CVE-2025-28382",
          "CVE-2025-28384",
          "CVE-2025-34311",
          "CVE-2023-7316",
          "CVE-2023-7318",
          "CVE-2024-14000",
          "CVE-2024-14001",
          "CVE-2024-13992",
          "CVE-2025-5126",
          "CVE-2025-41646",
          "CVE-2023-3867",
          "CVE-2012-10033",
          "CVE-2010-10013",
          "CVE-2025-53120",
          "CVE-2025-43842",
          "CVE-2025-66253",
          "CVE-2025-66261",
          "CVE-2022-50695",
          "CVE-2025-41427",
          "CVE-2025-34161",
          "CVE-2015-2079",
          "CVE-2025-34110",
          "CVE-2025-55234",
          "CVE-2025-34116",
          "CVE-2025-6218",
          "CVE-2020-36877",
          "CVE-2025-49141",
          "CVE-2025-6685",
          "CVE-2011-10037",
          "CVE-2025-34278",
          "CVE-2025-41653",
          "CVE-2025-9972",
          "CVE-2025-7916",
          "CVE-2025-8464",
          "CVE-2025-59245",
          "CVE-2024-58283",
          "CVE-2025-23120",
          "CVE-2025-12155",
          "CVE-2025-12824",
          "CVE-2025-59385",
          "CVE-2025-14501",
          "CVE-2025-5447",
          "CVE-2025-44635",
          "CVE-2025-34163",
          "CVE-2025-47292",
          "CVE-2025-34022",
          "CVE-2025-57644",
          "CVE-2023-53888",
          "CVE-2025-32906",
          "CVE-2025-5443",
          "CVE-2025-5444",
          "CVE-2025-5445",
          "CVE-2024-45208",
          "CVE-2025-9603",
          "CVE-2025-10326",
          "CVE-2025-13797",
          "CVE-2025-13798",
          "CVE-2025-59359",
          "CVE-2025-59360",
          "CVE-2025-59361",
          "CVE-2025-69288",
          "CVE-2025-29040",
          "CVE-2025-29041",
          "CVE-2025-29042",
          "CVE-2025-29043",
          "CVE-2025-30057",
          "CVE-2023-53952",
          "CVE-2020-36863",
          "CVE-2025-58045",
          "CVE-2025-14306",
          "CVE-2025-58384",
          "CVE-2024-13999",
          "CVE-2024-58295",
          "CVE-2025-3520",
          "CVE-2025-5391",
          "CVE-2011-10032",
          "CVE-2025-34218",
          "CVE-2011-10018",
          "CVE-2025-11953",
          "CVE-2025-27718",
          "CVE-2012-10048",
          "CVE-2025-60690",
          "CVE-2025-60691",
          "CVE-2025-32444",
          "CVE-2024-10190",
          "CVE-2025-63690",
          "CVE-2025-8145",
          "CVE-2025-10363",
          "CVE-2025-8890",
          "CVE-2025-52480",
          "CVE-2025-11548",
          "CVE-2025-66208",
          "CVE-2024-13946",
          "CVE-2025-26198",
          "CVE-2025-2784",
          "CVE-2025-61913",
          "CVE-2025-62703",
          "CVE-2025-62381",
          "CVE-2025-59528",
          "CVE-2025-10442",
          "CVE-2025-50526",
          "CVE-2025-34054",
          "CVE-2025-54802",
          "CVE-2025-46625",
          "CVE-2025-34042",
          "CVE-2025-53880",
          "CVE-2025-5322",
          "CVE-2025-53695",
          "CVE-2025-49597",
          "CVE-2025-34056",
          "CVE-2025-30286",
          "CVE-2025-34202",
          "CVE-2025-3481",
          "CVE-2025-3482",
          "CVE-2025-3483",
          "CVE-2025-3484",
          "CVE-2025-46060",
          "CVE-2024-13985",
          "CVE-2025-61687",
          "CVE-2021-47706",
          "CVE-2025-68274",
          "CVE-2025-27740",
          "CVE-2025-32974",
          "CVE-2025-6810",
          "CVE-2025-6811",
          "CVE-2025-22371",
          "CVE-2025-27025",
          "CVE-2025-31477",
          "CVE-2025-0676",
          "CVE-2025-12945",
          "CVE-2025-29822",
          "CVE-2025-9244",
          "CVE-2024-14010",
          "CVE-2024-12389",
          "CVE-2025-5695",
          "CVE-2025-8723",
          "CVE-2025-54366",
          "CVE-2025-66209",
          "CVE-2025-29209",
          "CVE-2024-11170",
          "CVE-2025-29635",
          "CVE-2025-5927",
          "CVE-2025-54987",
          "CVE-2025-34043",
          "CVE-2025-59474",
          "CVE-2025-34280",
          "CVE-2025-64439",
          "CVE-2024-10835",
          "CVE-2025-53818",
          "CVE-2025-68916",
          "CVE-2025-32429",
          "CVE-2025-61318",
          "CVE-2025-66212",
          "CVE-2025-66213",
          "CVE-2025-29062",
          "CVE-2025-48979",
          "CVE-2025-58748",
          "CVE-2018-25115",
          "CVE-2025-61774",
          "CVE-2025-28219",
          "CVE-2025-49683",
          "CVE-2025-7766",
          "CVE-2025-47175",
          "CVE-2025-6197",
          "CVE-2025-20292",
          "CVE-2024-14002",
          "CVE-2025-3499",
          "CVE-2025-9571",
          "CVE-2025-15256",
          "CVE-2025-49828",
          "CVE-2025-27782",
          "CVE-2025-7327",
          "CVE-2025-9387",
          "CVE-2025-7350",
          "CVE-2025-58428",
          "CVE-2025-34225",
          "CVE-2025-34228",
          "CVE-2025-46548",
          "CVE-2023-39338",
          "CVE-2025-8356",
          "CVE-2025-3586",
          "CVE-2025-49212",
          "CVE-2025-49213",
          "CVE-2025-55141",
          "CVE-2025-55142",
          "CVE-2025-27783",
          "CVE-2010-10012",
          "CVE-2025-10767",
          "CVE-2021-4464",
          "CVE-2025-34320",
          "CVE-2023-53933",
          "CVE-2025-55148",
          "CVE-2025-3439",
          "CVE-2025-54082",
          "CVE-2025-34393",
          "CVE-2025-34394",
          "CVE-2025-34322",
          "CVE-2024-54805",
          "CVE-2013-10060",
          "CVE-2025-55300",
          "CVE-2025-29269",
          "CVE-2024-10950",
          "CVE-2024-10954",
          "CVE-2025-3322",
          "CVE-2025-40726",
          "CVE-2025-5333",
          "CVE-2025-34153",
          "CVE-2025-58367",
          "CVE-2025-66631",
          "CVE-2020-36899",
          "CVE-2025-68952",
          "CVE-2025-11750",
          "CVE-2025-34138",
          "CVE-2025-43565",
          "CVE-2025-43843",
          "CVE-2025-50739",
          "CVE-2025-61787",
          "CVE-2025-7503",
          "CVE-2025-34129",
          "CVE-2025-58062",
          "CVE-2025-60684",
          "CVE-2025-60688",
          "CVE-2025-26818",
          "CVE-2025-5763",
          "CVE-2017-20203",
          "CVE-2025-50989",
          "CVE-2025-34514",
          "CVE-2025-13428",
          "CVE-2025-34452",
          "CVE-2025-29972",
          "CVE-2019-25226",
          "CVE-2025-66555",
          "CVE-2025-46731",
          "CVE-2025-41723",
          "CVE-2025-6220",
          "CVE-2023-40714",
          "CVE-2025-34292",
          "CVE-2025-9573",
          "CVE-2025-48868",
          "CVE-2023-28815",
          "CVE-2025-2525",
          "CVE-2025-43849",
          "CVE-2025-24341",
          "CVE-2025-53928",
          "CVE-2025-7081",
          "CVE-2025-7082",
          "CVE-2025-7083",
          "CVE-2025-20186",
          "CVE-2020-36869",
          "CVE-2025-62199",
          "CVE-2024-6486",
          "CVE-2025-1310",
          "CVE-2025-43846",
          "CVE-2025-43847",
          "CVE-2025-43848",
          "CVE-2025-43850",
          "CVE-2025-43851",
          "CVE-2025-43852",
          "CVE-2025-6070",
          "CVE-2011-10013",
          "CVE-2025-66647",
          "CVE-2025-32434",
          "CVE-2025-45798",
          "CVE-2025-6057",
          "CVE-2025-54418",
          "CVE-2025-23310",
          "CVE-2025-8818",
          "CVE-2025-8821",
          "CVE-2025-8823",
          "CVE-2025-8825",
          "CVE-2025-8827",
          "CVE-2025-8828",
          "CVE-2025-8829",
          "CVE-2025-8830",
          "CVE-2025-34522",
          "CVE-2025-9575",
          "CVE-2023-53741",
          "CVE-2024-12390",
          "CVE-2025-29063",
          "CVE-2025-43845",
          "CVE-2025-50706",
          "CVE-2025-50707",
          "CVE-2025-13661",
          "CVE-2025-59844",
          "CVE-2025-66848",
          "CVE-2025-26817",
          "CVE-2025-28146",
          "CVE-2024-11861",
          "CVE-2024-12442",
          "CVE-2024-46484",
          "CVE-2025-59046",
          "CVE-2025-11148",
          "CVE-2025-61678",
          "CVE-2013-10071",
          "CVE-2023-53773",
          "CVE-2025-24349",
          "CVE-2025-6393",
          "CVE-2025-53890",
          "CVE-2025-8242",
          "CVE-2011-10011",
          "CVE-2025-56432",
          "CVE-2025-61927",
          "CVE-2025-32011",
          "CVE-2025-50165",
          "CVE-2024-8156",
          "CVE-2025-30085",
          "CVE-2025-59285",
          "CVE-2025-31492",
          "CVE-2025-54923",
          "CVE-2019-25227",
          "CVE-2025-3357",
          "CVE-2023-53740",
          "CVE-2025-47203",
          "CVE-2025-7341",
          "CVE-2025-13184",
          "CVE-2024-58284",
          "CVE-2025-33073",
          "CVE-2024-58310",
          "CVE-2025-1040",
          "CVE-2025-59340",
          "CVE-2025-34392",
          "CVE-2025-13773",
          "CVE-2025-6562",
          "CVE-2025-49718",
          "CVE-2025-48956",
          "CVE-2025-10265",
          "CVE-2025-10589",
          "CVE-2025-63371",
          "CVE-2025-66576",
          "CVE-2025-15388",
          "CVE-2025-15389",
          "CVE-2025-47957",
          "CVE-2025-34057",
          "CVE-2025-9846",
          "CVE-2025-61557",
          "CVE-2024-44373",
          "CVE-2025-51501",
          "CVE-2010-10014",
          "CVE-2025-55144",
          "CVE-2025-5243",
          "CVE-2025-24285",
          "CVE-2025-10358",
          "CVE-2025-10359",
          "CVE-2025-9588",
          "CVE-2025-59735",
          "CVE-2025-59736",
          "CVE-2025-59737",
          "CVE-2025-59738",
          "CVE-2025-59739",
          "CVE-2025-59740",
          "CVE-2025-59741",
          "CVE-2025-61304",
          "CVE-2024-52279",
          "CVE-2025-0119",
          "CVE-2025-43716",
          "CVE-2023-39339",
          "CVE-2025-40642",
          "CVE-2017-20211",
          "CVE-2025-66210",
          "CVE-2025-66211",
          "CVE-2025-5441",
          "CVE-2025-5442",
          "CVE-2025-5446",
          "CVE-2025-10327",
          "CVE-2025-10328",
          "CVE-2025-55108",
          "CVE-2025-13799",
          "CVE-2025-13800",
          "CVE-2025-43772",
          "CVE-2025-56430",
          "CVE-2025-56431",
          "CVE-2023-53981",
          "CVE-2024-6825",
          "CVE-2025-22926",
          "CVE-2025-27797",
          "CVE-2025-7145",
          "CVE-2025-8021",
          "CVE-2025-58756",
          "CVE-2025-58116",
          "CVE-2025-66562",
          "CVE-2025-51502",
          "CVE-2025-9242",
          "CVE-2025-34312",
          "CVE-2023-7312",
          "CVE-2025-56082",
          "CVE-2025-56083",
          "CVE-2025-56084",
          "CVE-2025-56087",
          "CVE-2025-56088",
          "CVE-2025-56089",
          "CVE-2025-56090",
          "CVE-2025-56091",
          "CVE-2025-7382",
          "CVE-2025-47900",
          "CVE-2025-47901",
          "CVE-2024-56518",
          "CVE-2025-45857",
          "CVE-2024-24780",
          "CVE-2023-47032",
          "CVE-2023-47030",
          "CVE-2024-37743",
          "CVE-2025-29631",
          "CVE-2012-10028",
          "CVE-2025-57141",
          "CVE-2025-65108",
          "CVE-2025-67489",
          "CVE-2024-25183",
          "CVE-2025-34087",
          "CVE-2025-34097",
          "CVE-2025-50971",
          "CVE-2025-7721",
          "CVE-2025-7634",
          "CVE-2025-64764",
          "CVE-2011-10036",
          "CVE-2011-10038",
          "CVE-2011-10039",
          "CVE-2011-10040",
          "CVE-2013-10074",
          "CVE-2016-15049",
          "CVE-2016-15051",
          "CVE-2016-15052",
          "CVE-2016-15053",
          "CVE-2017-20209",
          "CVE-2018-25119",
          "CVE-2018-25121",
          "CVE-2020-36858",
          "CVE-2020-36860",
          "CVE-2020-36861",
          "CVE-2020-36864",
          "CVE-2020-36865",
          "CVE-2020-36866",
          "CVE-2021-47689",
          "CVE-2021-47690",
          "CVE-2021-47691",
          "CVE-2021-47694",
          "CVE-2021-47695",
          "CVE-2021-47696",
          "CVE-2021-47697",
          "CVE-2021-47699",
          "CVE-2022-50584",
          "CVE-2022-50585",
          "CVE-2022-50586",
          "CVE-2022-50587",
          "CVE-2022-50588",
          "CVE-2023-7319",
          "CVE-2023-7321",
          "CVE-2023-7323",
          "CVE-2021-47698",
          "CVE-2025-35050",
          "CVE-2025-62515",
          "CVE-2022-41871",
          "CVE-2025-46123",
          "CVE-2025-62168",
          "CVE-2025-64385",
          "CVE-2025-65213",
          "CVE-2020-36894",
          "CVE-2023-53895",
          "CVE-2019-25256",
          "CVE-2025-29957",
          "CVE-2025-34071",
          "CVE-2025-25737",
          "CVE-2025-28386",
          "CVE-2025-5466",
          "CVE-2025-64986",
          "CVE-2025-64987",
          "CVE-2025-64988",
          "CVE-2025-64989",
          "CVE-2025-33070",
          "CVE-2025-8296",
          "CVE-2025-9118",
          "CVE-2025-55729",
          "CVE-2025-55730",
          "CVE-2023-7330",
          "CVE-2023-53983",
          "CVE-2024-10901",
          "CVE-2024-10902",
          "CVE-2025-28072",
          "CVE-2025-27533",
          "CVE-2025-32363",
          "CVE-2025-50348",
          "CVE-2025-50349",
          "CVE-2025-29420",
          "CVE-2025-60697",
          "CVE-2025-60698",
          "CVE-2025-64055",
          "CVE-2025-67171",
          "CVE-2009-20008",
          "CVE-2025-61808",
          "CVE-2008-20001",
          "CVE-2025-6085",
          "CVE-2025-62786",
          "CVE-2025-49722",
          "CVE-2024-10812",
          "CVE-2025-4231",
          "CVE-2025-7360",
          "CVE-2023-53868",
          "CVE-2025-27716",
          "CVE-2025-46347",
          "CVE-2025-57432",
          "CVE-2025-14108",
          "CVE-2020-36902",
          "CVE-2023-53955",
          "CVE-2025-52471",
          "CVE-2025-35051",
          "CVE-2025-20358",
          "CVE-2025-34330",
          "CVE-2025-34100",
          "CVE-2025-44658",
          "CVE-2025-23303",
          "CVE-2025-57105",
          "CVE-2025-32779",
          "CVE-2024-13645",
          "CVE-2025-3509",
          "CVE-2024-53286",
          "CVE-2025-58321",
          "CVE-2025-11200",
          "CVE-2025-46628",
          "CVE-2024-51360",
          "CVE-2025-57811",
          "CVE-2025-58763",
          "CVE-2017-20205",
          "CVE-2025-65879",
          "CVE-2025-13426",
          "CVE-2025-67172",
          "CVE-2025-32464",
          "CVE-2025-44071",
          "CVE-2025-47178",
          "CVE-2025-55232",
          "CVE-2024-58279",
          "CVE-2025-4357",
          "CVE-2025-49586",
          "CVE-2025-6895",
          "CVE-2025-34469",
          "CVE-2025-36072",
          "CVE-2025-66217",
          "CVE-2025-49029",
          "CVE-2025-57618",
          "CVE-2025-60672",
          "CVE-2025-60673",
          "CVE-2025-60676",
          "CVE-2025-34104",
          "CVE-2025-10230",
          "CVE-2025-3425",
          "CVE-2025-3626",
          "CVE-2025-52385",
          "CVE-2025-9579",
          "CVE-2025-9580",
          "CVE-2025-10325",
          "CVE-2025-10958",
          "CVE-2025-10959",
          "CVE-2025-10960",
          "CVE-2025-10962",
          "CVE-2025-10963",
          "CVE-2025-10964",
          "CVE-2025-11138",
          "CVE-2025-11292",
          "CVE-2025-11298",
          "CVE-2025-11303",
          "CVE-2025-15131",
          "CVE-2025-15132",
          "CVE-2025-15133",
          "CVE-2025-15139",
          "CVE-2025-34074",
          "CVE-2025-52856",
          "CVE-2012-10062",
          "CVE-2025-10907",
          "CVE-2025-22927",
          "CVE-2025-41229",
          "CVE-2025-6441",
          "CVE-2013-10038",
          "CVE-2023-48978",
          "CVE-2025-34127",
          "CVE-2025-5061",
          "CVE-2025-65562",
          "CVE-2019-16149",
          "CVE-2025-1750",
          "CVE-2025-9276",
          "CVE-2022-50788",
          "CVE-2024-8958",
          "CVE-2025-2257",
          "CVE-2025-3491",
          "CVE-2025-9517",
          "CVE-2024-7034",
          "CVE-2024-9363",
          "CVE-2025-32106",
          "CVE-2025-27212",
          "CVE-2012-10061",
          "CVE-2025-60006",
          "CVE-2025-43946",
          "CVE-2025-46193",
          "CVE-2025-7353",
          "CVE-2025-10123",
          "CVE-2025-22923",
          "CVE-2025-47867",
          "CVE-2025-53143",
          "CVE-2025-53144",
          "CVE-2025-53145",
          "CVE-2025-65878",
          "CVE-2025-27415",
          "CVE-2025-2717",
          "CVE-2025-5620",
          "CVE-2025-5621",
          "CVE-2025-9026",
          "CVE-2025-34164",
          "CVE-2025-43561",
          "CVE-2025-3812",
          "CVE-2025-23123",
          "CVE-2025-10494",
          "CVE-2025-6102",
          "CVE-2025-55146",
          "CVE-2025-12871",
          "CVE-2025-63228",
          "CVE-2025-24346",
          "CVE-2025-9918",
          "CVE-2025-34248",
          "CVE-2025-2004",
          "CVE-2023-47029",
          "CVE-2025-52572",
          "CVE-2025-5393",
          "CVE-2025-43984",
          "CVE-2025-10134",
          "CVE-2025-10226",
          "CVE-2025-6389",
          "CVE-2025-30282",
          "CVE-2013-10059",
          "CVE-2013-10068",
          "CVE-2024-53945",
          "CVE-2010-20122",
          "CVE-2025-22939",
          "CVE-2025-4524",
          "CVE-2025-6691",
          "CVE-2025-11285",
          "CVE-2025-66401",
          "CVE-2025-53651",
          "CVE-2025-5396",
          "CVE-2025-12813",
          "CVE-2025-67728",
          "CVE-2025-68155",
          "CVE-2025-3729",
          "CVE-2025-20666",
          "CVE-2025-44879",
          "CVE-2025-40729",
          "CVE-2025-9161",
          "CVE-2025-10792",
          "CVE-2025-15257",
          "CVE-2024-48818",
          "CVE-2025-27487",
          "CVE-2025-29058",
          "CVE-2025-29902",
          "CVE-2013-10057",
          "CVE-2025-54236",
          "CVE-2025-58762",
          "CVE-2025-60803",
          "CVE-2025-60738",
          "CVE-2025-46295",
          "CVE-2025-6187",
          "CVE-2013-10067",
          "CVE-2024-52786",
          "CVE-2025-9581",
          "CVE-2025-9582",
          "CVE-2025-58365",
          "CVE-2024-58314",
          "CVE-2025-2636",
          "CVE-2025-34350",
          "CVE-2020-36892",
          "CVE-2024-47516",
          "CVE-2025-2492",
          "CVE-2024-56731",
          "CVE-2025-8243",
          "CVE-2025-57579",
          "CVE-2025-11073",
          "CVE-2023-53921",
          "CVE-2025-46002",
          "CVE-2025-12903",
          "CVE-2025-2105",
          "CVE-2025-4032",
          "CVE-2025-1909",
          "CVE-2024-54780",
          "CVE-2025-52395",
          "CVE-2024-11041",
          "CVE-2025-4121",
          "CVE-2025-22462",
          "CVE-2025-53020",
          "CVE-2025-57354",
          "CVE-2025-2773",
          "CVE-2025-5014",
          "CVE-2025-2932",
          "CVE-2025-7846",
          "CVE-2025-3816",
          "CVE-2025-44022",
          "CVE-2025-48204",
          "CVE-2025-49217",
          "CVE-2025-10107",
          "CVE-2025-10774",
          "CVE-2025-56819",
          "CVE-2025-11141",
          "CVE-2025-63601",
          "CVE-2023-53948",
          "CVE-2024-11044",
          "CVE-2024-12215",
          "CVE-2025-48501",
          "CVE-2025-52575",
          "CVE-2025-34079",
          "CVE-2025-6213",
          "CVE-2025-52970",
          "CVE-2025-34173",
          "CVE-2025-34176",
          "CVE-2025-11673",
          "CVE-2025-41736",
          "CVE-2025-22941",
          "CVE-2012-10026",
          "CVE-2012-10045",
          "CVE-2012-10049",
          "CVE-2025-50722",
          "CVE-2025-55298",
          "CVE-2025-30358",
          "CVE-2024-56975",
          "CVE-2025-47165",
          "CVE-2025-47865",
          "CVE-2025-53825",
          "CVE-2025-43813",
          "CVE-2021-47708",
          "CVE-2024-55063",
          "CVE-2011-10028",
          "CVE-2025-9491",
          "CVE-2025-57567",
          "CVE-2025-64050",
          "CVE-2024-57521",
          "CVE-2013-10035",
          "CVE-2011-10010",
          "CVE-2023-53968",
          "CVE-2025-4122",
          "CVE-2025-49834",
          "CVE-2025-49836",
          "CVE-2025-55145",
          "CVE-2025-24797",
          "CVE-2025-3234",
          "CVE-2025-6086",
          "CVE-2025-4102",
          "CVE-2025-10001",
          "CVE-2025-10049",
          "CVE-2025-34183",
          "CVE-2025-10051",
          "CVE-2025-11889",
          "CVE-2025-11967",
          "CVE-2025-14093",
          "CVE-2025-49713",
          "CVE-2025-63888",
          "CVE-2025-37105",
          "CVE-2024-58280",
          "CVE-2025-36745",
          "CVE-2025-67843",
          "CVE-2025-3844",
          "CVE-2025-23316",
          "CVE-2025-64717",
          "CVE-2021-4466",
          "CVE-2022-50792",
          "CVE-2025-5906",
          "CVE-2025-5392",
          "CVE-2025-44655",
          "CVE-2025-34267",
          "CVE-2025-14884",
          "CVE-2023-53945",
          "CVE-2024-9920",
          "CVE-2025-49153",
          "CVE-2025-53002",
          "CVE-2025-7097",
          "CVE-2025-54926",
          "CVE-2025-34523",
          "CVE-2025-63225",
          "CVE-2024-11042",
          "CVE-2024-54024",
          "CVE-2025-45346",
          "CVE-2025-58782",
          "CVE-2025-9713",
          "CVE-2025-48626",
          "CVE-2025-56093",
          "CVE-2025-57403",
          "CVE-2025-4973",
          "CVE-2025-6688",
          "CVE-2025-6755",
          "CVE-2025-7645",
          "CVE-2025-34185",
          "CVE-2025-54306",
          "CVE-2025-45931",
          "CVE-2025-53632",
          "CVE-2025-55526",
          "CVE-2025-59432",
          "CVE-2025-34328",
          "CVE-2025-66404",
          "CVE-2025-0756",
          "CVE-2024-13929",
          "CVE-2024-9639",
          "CVE-2025-30172",
          "CVE-2025-34159",
          "CVE-2023-49565",
          "CVE-2025-65730",
          "CVE-2025-13307",
          "CVE-2025-30091",
          "CVE-2025-30294",
          "CVE-2025-10487",
          "CVE-2025-32463",
          "CVE-2025-11456",
          "CVE-2025-13706",
          "CVE-2025-13707",
          "CVE-2025-13708",
          "CVE-2025-13709",
          "CVE-2025-13710",
          "CVE-2025-13711",
          "CVE-2025-13712",
          "CVE-2025-13713",
          "CVE-2025-13714",
          "CVE-2025-13715",
          "CVE-2025-13716",
          "CVE-2025-54944",
          "CVE-2020-36857",
          "CVE-2025-24306",
          "CVE-2025-24351",
          "CVE-2025-5309",
          "CVE-2025-41714",
          "CVE-2024-10553",
          "CVE-2025-24853",
          "CVE-2025-34215",
          "CVE-2025-62691",
          "CVE-2025-64693",
          "CVE-2025-66297",
          "CVE-2025-48471",
          "CVE-2025-53104",
          "CVE-2012-10047",
          "CVE-2025-9951",
          "CVE-2025-61934",
          "CVE-2025-13827",
          "CVE-2025-67895",
          "CVE-2025-49582",
          "CVE-2025-20708",
          "CVE-2025-63402",
          "CVE-2023-53980",
          "CVE-2025-13915",
          "CVE-2025-1980",
          "CVE-2025-0520",
          "CVE-2025-9519",
          "CVE-2025-10658",
          "CVE-2025-5717",
          "CVE-2025-27781",
          "CVE-2025-55294",
          "CVE-2025-43995",
          "CVE-2025-62164",
          "CVE-2025-13659",
          "CVE-2024-10908",
          "CVE-2025-2780",
          "CVE-2025-3594",
          "CVE-2020-36849",
          "CVE-2025-8420",
          "CVE-2025-55835",
          "CVE-2025-56092",
          "CVE-2025-56094",
          "CVE-2025-56095",
          "CVE-2025-56096",
          "CVE-2025-56097",
          "CVE-2025-56098",
          "CVE-2025-56099",
          "CVE-2025-56101",
          "CVE-2025-56102",
          "CVE-2025-56106",
          "CVE-2025-56107",
          "CVE-2025-56108",
          "CVE-2025-56109",
          "CVE-2025-56110",
          "CVE-2025-56113",
          "CVE-2025-56123",
          "CVE-2013-10050",
          "CVE-2025-52861",
          "CVE-2025-36386",
          "CVE-2021-47667",
          "CVE-2025-29045",
          "CVE-2025-29046",
          "CVE-2025-29047",
          "CVE-2024-11615",
          "CVE-2024-51983",
          "CVE-2025-9048",
          "CVE-2022-38694",
          "CVE-2025-58163",
          "CVE-2025-11335",
          "CVE-2025-10986",
          "CVE-2025-2237",
          "CVE-2025-4971",
          "CVE-2025-48492",
          "CVE-2023-47356",
          "CVE-2025-7444",
          "CVE-2025-29534",
          "CVE-2025-5947",
          "CVE-2025-7710",
          "CVE-2025-8359",
          "CVE-2025-10747",
          "CVE-2025-6388",
          "CVE-2025-9209",
          "CVE-2025-10294",
          "CVE-2025-54755",
          "CVE-2025-5397",
          "CVE-2025-12399",
          "CVE-2025-13539",
          "CVE-2025-12374",
          "CVE-2025-13613",
          "CVE-2025-14440",
          "CVE-2025-27779",
          "CVE-2025-27780",
          "CVE-2024-13808",
          "CVE-2025-3053",
          "CVE-2025-42967",
          "CVE-2025-59425",
          "CVE-2025-11539",
          "CVE-2025-56399",
          "CVE-2025-6990",
          "CVE-2025-12637",
          "CVE-2025-63406",
          "CVE-2025-66203",
          "CVE-2025-15269",
          "CVE-2025-15270",
          "CVE-2025-15271",
          "CVE-2025-15280",
          "CVE-2024-12433",
          "CVE-2024-9053",
          "CVE-2024-9701",
          "CVE-2025-29017",
          "CVE-2025-3526",
          "CVE-2025-23172",
          "CVE-2025-8853",
          "CVE-2025-20349",
          "CVE-2024-58282",
          "CVE-2025-47777",
          "CVE-2025-57602",
          "CVE-2025-20363",
          "CVE-2024-3884",
          "CVE-2025-30384",
          "CVE-2025-40629",
          "CVE-2025-57698",
          "CVE-2025-59367",
          "CVE-2025-11001",
          "CVE-2025-14092",
          "CVE-2025-29228",
          "CVE-2025-29229",
          "CVE-2025-53867",
          "CVE-2025-58159",
          "CVE-2025-57457",
          "CVE-2025-41699",
          "CVE-2025-62354",
          "CVE-2025-67442",
          "CVE-2024-7776",
          "CVE-2025-37091",
          "CVE-2025-53415",
          "CVE-2025-32430",
          "CVE-2023-7308",
          "CVE-2025-7038",
          "CVE-2021-47735",
          "CVE-2025-34142",
          "CVE-2025-8259",
          "CVE-2025-10323",
          "CVE-2025-10324"
        ],
        "D7_selected": [
          "CVE-2024-32640",
          "CVE-2025-29927",
          "CVE-2025-1974",
          "CVE-2025-47916",
          "CVE-2025-34073",
          "CVE-2025-32432",
          "CVE-2024-48766",
          "CVE-2024-46506",
          "CVE-2025-2611",
          "CVE-2024-12029",
          "CVE-2025-30208",
          "CVE-2025-52367",
          "CVE-2025-60787",
          "CVE-2025-2294",
          "CVE-2025-52046",
          "CVE-2025-31131",
          "CVE-2025-49132",
          "CVE-2025-24383",
          "CVE-2024-8859",
          "CVE-2025-6798",
          "CVE-2025-6805",
          "CVE-2025-27225",
          "CVE-2025-6796",
          "CVE-2025-6797",
          "CVE-2025-6799",
          "CVE-2025-6800",
          "CVE-2025-6803",
          "CVE-2025-6804",
          "CVE-2025-25256",
          "CVE-2025-53833",
          "CVE-2025-2563",
          "CVE-2025-55184",
          "CVE-2025-6793",
          "CVE-2025-4396",
          "CVE-2024-13322",
          "CVE-2025-5086",
          "CVE-2025-60683",
          "CVE-2025-48827",
          "CVE-2024-6842",
          "CVE-2025-50755",
          "CVE-2025-50757",
          "CVE-2025-2776",
          "CVE-2025-2777",
          "CVE-2025-64095",
          "CVE-2025-11700",
          "CVE-2025-47188",
          "CVE-2025-2539",
          "CVE-2025-28367",
          "CVE-2025-27222",
          "CVE-2025-55589",
          "CVE-2025-55590",
          "CVE-2025-60687",
          "CVE-2025-48828",
          "CVE-2021-41691",
          "CVE-2025-8426",
          "CVE-2025-2620",
          "CVE-2025-8730",
          "CVE-2025-6794",
          "CVE-2025-2075",
          "CVE-2025-36846",
          "CVE-2025-34032",
          "CVE-2025-9090",
          "CVE-2024-9617",
          "CVE-2024-48705",
          "CVE-2025-57639",
          "CVE-2025-8085",
          "CVE-2025-11466",
          "CVE-2025-27223",
          "CVE-2024-8673",
          "CVE-2025-52284",
          "CVE-2025-53558",
          "CVE-2025-6485",
          "CVE-2023-53941",
          "CVE-2025-29085",
          "CVE-2025-2775",
          "CVE-2025-50201",
          "CVE-2025-23317",
          "CVE-2025-63749",
          "CVE-2025-11201",
          "CVE-2025-5836",
          "CVE-2025-2907",
          "CVE-2025-6801",
          "CVE-2025-6806",
          "CVE-2025-47539",
          "CVE-2023-25610",
          "CVE-2025-55591",
          "CVE-2025-61044",
          "CVE-2025-61045",
          "CVE-2025-4664",
          "CVE-2025-3884",
          "CVE-2025-52665",
          "CVE-2025-12490",
          "CVE-2025-29743",
          "CVE-2024-42922",
          "CVE-2025-53624",
          "CVE-2025-52053",
          "CVE-2013-3307",
          "CVE-2025-9935",
          "CVE-2025-3249",
          "CVE-2025-3987",
          "CVE-2025-4729",
          "CVE-2025-5504",
          "CVE-2025-5515",
          "CVE-2025-7154",
          "CVE-2025-63387",
          "CVE-2025-64126",
          "CVE-2025-64127",
          "CVE-2025-64128",
          "CVE-2025-28142",
          "CVE-2025-28143",
          "CVE-2025-28145",
          "CVE-2025-28017",
          "CVE-2025-45487",
          "CVE-2025-45488",
          "CVE-2025-45489",
          "CVE-2025-45490",
          "CVE-2025-45492",
          "CVE-2025-55637",
          "CVE-2025-29522",
          "CVE-2025-56799",
          "CVE-2025-45493",
          "CVE-2022-50596",
          "CVE-2025-8937",
          "CVE-2025-9934",
          "CVE-2025-29230",
          "CVE-2025-61810",
          "CVE-2025-34026",
          "CVE-2025-24382",
          "CVE-2024-49601",
          "CVE-2025-36604",
          "CVE-2025-58434",
          "CVE-2025-29519",
          "CVE-2025-3486",
          "CVE-2025-50946",
          "CVE-2025-54782",
          "CVE-2025-57636",
          "CVE-2025-44839",
          "CVE-2025-44840",
          "CVE-2025-44841",
          "CVE-2025-44842",
          "CVE-2025-44844",
          "CVE-2025-44845",
          "CVE-2025-44848",
          "CVE-2025-44860",
          "CVE-2025-44863",
          "CVE-2025-59304",
          "CVE-2025-32433",
          "CVE-2025-68613",
          "CVE-2025-34151",
          "CVE-2025-12101",
          "CVE-2025-4850",
          "CVE-2025-34143",
          "CVE-2025-44854",
          "CVE-2025-44836",
          "CVE-2025-44837",
          "CVE-2025-44838",
          "CVE-2025-44846",
          "CVE-2025-44861",
          "CVE-2025-44862",
          "CVE-2025-44864",
          "CVE-2025-44865",
          "CVE-2025-44866",
          "CVE-2025-44867",
          "CVE-2025-55183",
          "CVE-2024-56325",
          "CVE-2024-6159",
          "CVE-2025-57296",
          "CVE-2025-8324",
          "CVE-2025-34300",
          "CVE-2025-34031",
          "CVE-2025-43559",
          "CVE-2025-34027",
          "CVE-2025-7769",
          "CVE-2025-57789",
          "CVE-2025-52906",
          "CVE-2025-56498",
          "CVE-2025-32430",
          "CVE-2025-9977",
          "CVE-2025-3485",
          "CVE-2025-44843",
          "CVE-2025-46271",
          "CVE-2025-46272",
          "CVE-2023-6786",
          "CVE-2025-10442",
          "CVE-2025-59474",
          "CVE-2025-7795",
          "CVE-2019-25224",
          "CVE-2025-3605",
          "CVE-2025-34205",
          "CVE-2024-51978",
          "CVE-2025-59419",
          "CVE-2025-28138",
          "CVE-2025-57200",
          "CVE-2025-34141",
          "CVE-2025-34319",
          "CVE-2023-7304",
          "CVE-2025-44847",
          "CVE-2025-47228",
          "CVE-2025-7613",
          "CVE-2025-7614",
          "CVE-2025-7615",
          "CVE-2025-7952",
          "CVE-2025-26651",
          "CVE-2025-34037",
          "CVE-2025-7524",
          "CVE-2025-7525",
          "CVE-2025-22469",
          "CVE-2020-36898",
          "CVE-2025-4123",
          "CVE-2025-15048",
          "CVE-2025-6618",
          "CVE-2025-6619",
          "CVE-2025-6620",
          "CVE-2025-6621",
          "CVE-2025-63603",
          "CVE-2025-34511",
          "CVE-2025-57788",
          "CVE-2025-3729",
          "CVE-2025-5139",
          "CVE-2025-10358",
          "CVE-2025-10359",
          "CVE-2025-15256",
          "CVE-2025-3002",
          "CVE-2025-26641",
          "CVE-2025-26652",
          "CVE-2025-26673",
          "CVE-2025-26680",
          "CVE-2025-26682",
          "CVE-2025-27469",
          "CVE-2025-27470",
          "CVE-2025-27473",
          "CVE-2025-27479",
          "CVE-2025-46822",
          "CVE-2025-5106",
          "CVE-2025-5952",
          "CVE-2025-32724",
          "CVE-2025-33068",
          "CVE-2025-8752",
          "CVE-2025-10323",
          "CVE-2025-10324",
          "CVE-2025-13442",
          "CVE-2025-15257",
          "CVE-2025-11779",
          "CVE-2025-55912",
          "CVE-2025-60694",
          "CVE-2025-34513",
          "CVE-2025-10961",
          "CVE-2025-61141",
          "CVE-2014-125125",
          "CVE-2025-2476",
          "CVE-2025-43560",
          "CVE-2025-9262",
          "CVE-2025-6445",
          "CVE-2025-29223",
          "CVE-2025-29226",
          "CVE-2025-29227",
          "CVE-2025-24447",
          "CVE-2025-14276",
          "CVE-2025-11750",
          "CVE-2025-24341",
          "CVE-2025-52907",
          "CVE-2025-50172",
          "CVE-2025-34510",
          "CVE-2025-24349",
          "CVE-2025-50286",
          "CVE-2025-58438",
          "CVE-2025-6802",
          "CVE-2025-11045",
          "CVE-2025-23311",
          "CVE-2025-8611",
          "CVE-2025-60682",
          "CVE-2025-11488",
          "CVE-2013-10037",
          "CVE-2025-54958",
          "CVE-2025-11005",
          "CVE-2025-62696",
          "CVE-2025-49533",
          "CVE-2025-26677",
          "CVE-2025-53722",
          "CVE-2025-60336",
          "CVE-2025-14931",
          "CVE-2025-27203",
          "CVE-2025-34187",
          "CVE-2025-32429",
          "CVE-2021-47728",
          "CVE-2025-5502",
          "CVE-2025-2983",
          "CVE-2025-21174",
          "CVE-2025-27485",
          "CVE-2025-27486",
          "CVE-2025-59502",
          "CVE-2022-41871",
          "CVE-2013-10048",
          "CVE-2018-25126",
          "CVE-2023-28760",
          "CVE-2025-14586",
          "CVE-2025-65879",
          "CVE-2024-58287",
          "CVE-2025-52562",
          "CVE-2025-29471",
          "CVE-2025-3008",
          "CVE-2025-55763",
          "CVE-2025-10242",
          "CVE-2025-10243",
          "CVE-2025-10985",
          "CVE-2025-7850",
          "CVE-2020-36867",
          "CVE-2012-10041",
          "CVE-2025-11202",
          "CVE-2025-4076",
          "CVE-2025-4999",
          "CVE-2025-5000",
          "CVE-2025-5438",
          "CVE-2025-5439",
          "CVE-2025-5440",
          "CVE-2025-5441",
          "CVE-2025-5442",
          "CVE-2025-5443",
          "CVE-2025-5444",
          "CVE-2025-5445",
          "CVE-2025-5446",
          "CVE-2025-5447",
          "CVE-2025-8665",
          "CVE-2025-8667",
          "CVE-2025-8697",
          "CVE-2025-9149",
          "CVE-2025-9244",
          "CVE-2025-9387",
          "CVE-2025-9579",
          "CVE-2025-9580",
          "CVE-2025-9603",
          "CVE-2025-9654",
          "CVE-2025-10325",
          "CVE-2025-10326",
          "CVE-2025-10958",
          "CVE-2025-10959",
          "CVE-2025-10960",
          "CVE-2025-10962",
          "CVE-2025-10963",
          "CVE-2025-10964",
          "CVE-2025-11491",
          "CVE-2025-13797",
          "CVE-2025-13798",
          "CVE-2024-57229",
          "CVE-2024-57230",
          "CVE-2024-57231",
          "CVE-2024-57232",
          "CVE-2024-57233",
          "CVE-2024-57234",
          "CVE-2024-57235",
          "CVE-2025-24752",
          "CVE-2025-2916",
          "CVE-2025-4747",
          "CVE-2025-5145",
          "CVE-2025-5146",
          "CVE-2025-5147",
          "CVE-2025-7788",
          "CVE-2025-9581",
          "CVE-2025-9582",
          "CVE-2025-9583",
          "CVE-2025-9584",
          "CVE-2025-9585",
          "CVE-2025-9586",
          "CVE-2025-10327",
          "CVE-2025-10328",
          "CVE-2025-11138",
          "CVE-2025-12916",
          "CVE-2025-13799",
          "CVE-2025-13800",
          "CVE-2025-14204",
          "CVE-2025-15081",
          "CVE-2025-15131",
          "CVE-2025-15132",
          "CVE-2025-15133",
          "CVE-2025-15139",
          "CVE-2024-9362",
          "CVE-2025-45890",
          "CVE-2025-10123",
          "CVE-2025-44179",
          "CVE-2025-3544",
          "CVE-2025-9196",
          "CVE-2025-54253",
          "CVE-2025-56127",
          "CVE-2025-60959",
          "CVE-2025-60962",
          "CVE-2013-10069",
          "CVE-2025-57799",
          "CVE-2025-13700",
          "CVE-2025-4121",
          "CVE-2025-4122",
          "CVE-2025-4135",
          "CVE-2025-5605",
          "CVE-2025-32409",
          "CVE-2022-50791",
          "CVE-2025-34103",
          "CVE-2025-8610",
          "CVE-2025-66253",
          "CVE-2025-66261",
          "CVE-2025-3539",
          "CVE-2025-3540",
          "CVE-2025-3541",
          "CVE-2025-3542",
          "CVE-2025-3543",
          "CVE-2025-3545",
          "CVE-2025-3546",
          "CVE-2025-10307",
          "CVE-2025-12089",
          "CVE-2024-58258",
          "CVE-2025-7712",
          "CVE-2025-7643",
          "CVE-2025-27533",
          "CVE-2016-15055",
          "CVE-2025-14500",
          "CVE-2025-31710",
          "CVE-2025-34112",
          "CVE-2025-14485",
          "CVE-2025-57642",
          "CVE-2025-54769",
          "CVE-2025-7578",
          "CVE-2025-2701",
          "CVE-2025-2733",
          "CVE-2025-8769",
          "CVE-2025-6775",
          "CVE-2025-8818",
          "CVE-2025-8821",
          "CVE-2025-8823",
          "CVE-2025-8825",
          "CVE-2025-8827",
          "CVE-2025-8828",
          "CVE-2025-8829",
          "CVE-2025-8830",
          "CVE-2025-9575",
          "CVE-2025-10619",
          "CVE-2025-11490",
          "CVE-2025-14184",
          "CVE-2025-30247",
          "CVE-2025-2367",
          "CVE-2025-54574",
          "CVE-2025-22398",
          "CVE-2024-13982",
          "CVE-2022-50789",
          "CVE-2022-50795",
          "CVE-2025-34161",
          "CVE-2025-2725",
          "CVE-2025-2726",
          "CVE-2025-2727",
          "CVE-2025-2728",
          "CVE-2025-2729",
          "CVE-2025-2730",
          "CVE-2025-2731",
          "CVE-2025-2732",
          "CVE-2018-25118",
          "CVE-2024-13980",
          "CVE-2025-60960",
          "CVE-2025-60963",
          "CVE-2025-27956",
          "CVE-2025-54261",
          "CVE-2025-55583",
          "CVE-2025-9501",
          "CVE-2025-28203",
          "CVE-2025-8550",
          "CVE-2025-52994",
          "CVE-2025-60699",
          "CVE-2025-12960",
          "CVE-2025-44835",
          "CVE-2025-14306",
          "CVE-2025-56129",
          "CVE-2025-45042",
          "CVE-2025-29791",
          "CVE-2025-66219",
          "CVE-2025-12092",
          "CVE-2025-50154",
          "CVE-2025-34029",
          "CVE-2024-58275",
          "CVE-2025-34030",
          "CVE-2018-25120",
          "CVE-2025-22481",
          "CVE-2025-0818",
          "CVE-2025-30264",
          "CVE-2025-10792",
          "CVE-2025-34125",
          "CVE-2025-3065",
          "CVE-2025-6065",
          "CVE-2018-25122",
          "CVE-2025-4032",
          "CVE-2014-125118",
          "CVE-2025-44823",
          "CVE-2023-53962",
          "CVE-2025-4828",
          "CVE-2025-9223",
          "CVE-2025-4187",
          "CVE-2003-20001",
          "CVE-2025-2071",
          "CVE-2025-43562",
          "CVE-2025-34041",
          "CVE-2025-8297",
          "CVE-2009-20010",
          "CVE-2025-29954",
          "CVE-2025-6770",
          "CVE-2025-6771",
          "CVE-2025-47204",
          "CVE-2025-24347",
          "CVE-2025-30285",
          "CVE-2025-55911",
          "CVE-2025-5606",
          "CVE-2025-64328",
          "CVE-2025-56427",
          "CVE-2025-30284",
          "CVE-2025-53836",
          "CVE-2025-10659",
          "CVE-2025-34082",
          "CVE-2025-53100",
          "CVE-2023-53872",
          "CVE-2015-10141",
          "CVE-2025-31995",
          "CVE-2025-57285",
          "CVE-2025-10644",
          "CVE-2025-7673",
          "CVE-2025-30349",
          "CVE-2025-23049",
          "CVE-2025-4849",
          "CVE-2025-4851",
          "CVE-2025-6795",
          "CVE-2025-6807",
          "CVE-2025-60335",
          "CVE-2025-34130",
          "CVE-2025-52392",
          "CVE-2019-25243",
          "CVE-2020-36893",
          "CVE-2025-34086",
          "CVE-2025-8613",
          "CVE-2025-60671",
          "CVE-2025-60675",
          "CVE-2025-50121",
          "CVE-2024-13981",
          "CVE-2025-34149",
          "CVE-2012-10027",
          "CVE-2025-56816",
          "CVE-2025-34150",
          "CVE-2025-25038",
          "CVE-2025-48732",
          "CVE-2025-61811",
          "CVE-2025-12487",
          "CVE-2025-12488",
          "CVE-2025-26866",
          "CVE-2025-34184",
          "CVE-2013-10051",
          "CVE-2025-6299",
          "CVE-2016-15048",
          "CVE-2018-25124",
          "CVE-2023-51232",
          "CVE-2016-15050",
          "CVE-2011-10019",
          "CVE-2025-34095",
          "CVE-2025-6851",
          "CVE-2025-29887",
          "CVE-2025-41451",
          "CVE-2013-10073",
          "CVE-2025-13645",
          "CVE-2025-56130",
          "CVE-2025-52377",
          "CVE-2025-34126",
          "CVE-2025-7724",
          "CVE-2025-34185",
          "CVE-2025-11121",
          "CVE-2025-11523",
          "CVE-2025-15254",
          "CVE-2025-37094",
          "CVE-2025-34160",
          "CVE-2025-34329",
          "CVE-2025-4340",
          "CVE-2025-4341",
          "CVE-2025-5571",
          "CVE-2025-6896",
          "CVE-2025-6898",
          "CVE-2025-6899",
          "CVE-2025-7836",
          "CVE-2025-7932",
          "CVE-2025-9727",
          "CVE-2025-10401",
          "CVE-2025-10689",
          "CVE-2025-11407",
          "CVE-2025-12313",
          "CVE-2023-53690",
          "CVE-2025-15357",
          "CVE-2025-15391",
          "CVE-2013-10049",
          "CVE-2012-10023",
          "CVE-2025-34058",
          "CVE-2025-64444",
          "CVE-2013-10061",
          "CVE-2014-125126",
          "CVE-2025-66645",
          "CVE-2025-47226",
          "CVE-2025-5492",
          "CVE-2025-54857",
          "CVE-2024-13998",
          "CVE-2024-58298",
          "CVE-2025-24350",
          "CVE-2025-54386",
          "CVE-2025-34181",
          "CVE-2005-10004",
          "CVE-2025-60693",
          "CVE-2025-46727",
          "CVE-2025-34522",
          "CVE-2025-27491",
          "CVE-2025-29793",
          "CVE-2025-24446",
          "CVE-2025-34045",
          "CVE-2025-49219",
          "CVE-2025-49220",
          "CVE-2025-10020",
          "CVE-2025-34102",
          "CVE-2010-20121",
          "CVE-2025-7696",
          "CVE-2025-7697",
          "CVE-2009-20011",
          "CVE-2025-34132",
          "CVE-2025-30023",
          "CVE-2023-7309",
          "CVE-2025-34113",
          "CVE-2012-10036",
          "CVE-2025-61809",
          "CVE-2025-5961",
          "CVE-2013-10054",
          "CVE-2013-10066",
          "CVE-2025-43879",
          "CVE-2025-48890",
          "CVE-2025-55037",
          "CVE-2025-5030",
          "CVE-2025-23319",
          "CVE-2024-58294",
          "CVE-2025-66209",
          "CVE-2025-66210",
          "CVE-2025-66211",
          "CVE-2025-66212",
          "CVE-2025-66213",
          "CVE-2025-34117",
          "CVE-2025-58429",
          "CVE-2024-10624",
          "CVE-2013-10055",
          "CVE-2023-38036",
          "CVE-2025-27210",
          "CVE-2024-13984",
          "CVE-2025-34088",
          "CVE-2025-34093",
          "CVE-2012-10029",
          "CVE-2025-5662",
          "CVE-2025-24343",
          "CVE-2025-34523",
          "CVE-2025-34036",
          "CVE-2025-34115",
          "CVE-2025-59370",
          "CVE-2025-7723",
          "CVE-2025-14737",
          "CVE-2025-34035",
          "CVE-2025-10176",
          "CVE-2025-13306",
          "CVE-2025-34099",
          "CVE-2025-7384",
          "CVE-2025-34514",
          "CVE-2025-7414",
          "CVE-2025-7415",
          "CVE-2025-10440",
          "CVE-2025-10441",
          "CVE-2025-14208",
          "CVE-2025-49716",
          "CVE-2024-7034",
          "CVE-2025-6439",
          "CVE-2013-10064",
          "CVE-2025-54074",
          "CVE-2011-10017",
          "CVE-2012-10039",
          "CVE-2025-12000",
          "CVE-2025-7526",
          "CVE-2012-10021",
          "CVE-2013-10039",
          "CVE-2025-48978",
          "CVE-2023-53771",
          "CVE-2025-3022",
          "CVE-2025-3415",
          "CVE-2024-58280",
          "CVE-2024-58281",
          "CVE-2012-10046",
          "CVE-2025-59359",
          "CVE-2025-59360",
          "CVE-2025-59361",
          "CVE-2025-59377",
          "CVE-2025-5113",
          "CVE-2025-50688",
          "CVE-2025-59385",
          "CVE-2024-12971",
          "CVE-2024-12992",
          "CVE-2025-30144",
          "CVE-2025-32107",
          "CVE-2025-34414",
          "CVE-2025-4206",
          "CVE-2025-4799",
          "CVE-2025-44015",
          "CVE-2025-30286",
          "CVE-2025-34042",
          "CVE-2019-25258",
          "CVE-2012-10052",
          "CVE-2025-28062",
          "CVE-2015-10136",
          "CVE-2025-53691",
          "CVE-2024-58284",
          "CVE-2025-6810",
          "CVE-2025-6811",
          "CVE-2025-50475",
          "CVE-2024-8021",
          "CVE-2025-6218",
          "CVE-2025-48047",
          "CVE-2025-6393",
          "CVE-2025-47813",
          "CVE-2012-10038",
          "CVE-2025-34024",
          "CVE-2016-15047",
          "CVE-2024-12044",
          "CVE-2025-63414",
          "CVE-2025-59789",
          "CVE-2025-34049",
          "CVE-2023-7329",
          "CVE-2024-32641",
          "CVE-2025-62713",
          "CVE-2018-25114",
          "CVE-2025-32002",
          "CVE-2025-6559",
          "CVE-2025-7451",
          "CVE-2025-32010",
          "CVE-2025-57633",
          "CVE-2025-11900",
          "CVE-2025-13284",
          "CVE-2025-49712",
          "CVE-2025-53772",
          "CVE-2025-54897",
          "CVE-2023-7311",
          "CVE-2025-32778",
          "CVE-2013-10034",
          "CVE-2025-54994",
          "CVE-2025-3361",
          "CVE-2025-3362",
          "CVE-2025-3363",
          "CVE-2025-27211",
          "CVE-2012-10060",
          "CVE-2025-29044",
          "CVE-2025-11367",
          "CVE-2025-34101",
          "CVE-2012-10054",
          "CVE-2023-53892",
          "CVE-2016-15044",
          "CVE-2014-125117",
          "CVE-2025-9518",
          "CVE-2025-8575",
          "CVE-2025-9648",
          "CVE-2025-25214",
          "CVE-2011-10026",
          "CVE-2025-30479",
          "CVE-2025-34162",
          "CVE-2025-34055",
          "CVE-2012-10040",
          "CVE-2025-60702",
          "CVE-2025-34159",
          "CVE-2025-31715",
          "CVE-2025-4564",
          "CVE-2025-7407",
          "CVE-2012-10053",
          "CVE-2023-53773",
          "CVE-2025-2007",
          "CVE-2025-3055",
          "CVE-2025-4946",
          "CVE-2025-37089",
          "CVE-2025-37092",
          "CVE-2025-37096",
          "CVE-2025-42892",
          "CVE-2025-27718",
          "CVE-2025-53835",
          "CVE-2025-3322",
          "CVE-2025-40727",
          "CVE-2011-10034",
          "CVE-2013-10058",
          "CVE-2025-10353",
          "CVE-2024-58286",
          "CVE-2025-34506",
          "CVE-2025-34186",
          "CVE-2025-43843",
          "CVE-2025-4357",
          "CVE-2012-10059",
          "CVE-2025-27745",
          "CVE-2025-27748",
          "CVE-2025-27749",
          "CVE-2025-27752",
          "CVE-2025-3621",
          "CVE-2025-2011",
          "CVE-2025-64537",
          "CVE-2025-64538",
          "CVE-2025-64539",
          "CVE-2025-29783",
          "CVE-2013-10070",
          "CVE-2025-60017",
          "CVE-2025-47900",
          "CVE-2025-47901",
          "CVE-2024-5752",
          "CVE-2024-58279",
          "CVE-2024-58282",
          "CVE-2025-53773",
          "CVE-2025-20265",
          "CVE-2025-34322",
          "CVE-2025-67725",
          "CVE-2025-4653",
          "CVE-2025-4678",
          "CVE-2025-5306",
          "CVE-2024-10190",
          "CVE-2025-61765",
          "CVE-2025-0632",
          "CVE-2024-51977",
          "CVE-2013-10053",
          "CVE-2025-59352",
          "CVE-2025-5743",
          "CVE-2025-47163",
          "CVE-2025-47166",
          "CVE-2025-59237",
          "CVE-2025-53376",
          "CVE-2025-9494",
          "CVE-2017-20204",
          "CVE-2025-1036",
          "CVE-2025-30282",
          "CVE-2025-48054",
          "CVE-2025-54084",
          "CVE-2025-43844",
          "CVE-2025-28382",
          "CVE-2025-28384",
          "CVE-2025-49833",
          "CVE-2025-49834",
          "CVE-2025-49835",
          "CVE-2025-49836",
          "CVE-2025-43852",
          "CVE-2024-13992",
          "CVE-2025-42928",
          "CVE-2025-34395",
          "CVE-2025-34068",
          "CVE-2025-58321",
          "CVE-2012-10044",
          "CVE-2025-6685",
          "CVE-2023-53774",
          "CVE-2023-3867",
          "CVE-2025-34046",
          "CVE-2012-10033",
          "CVE-2010-10013",
          "CVE-2025-41427",
          "CVE-2025-32973",
          "CVE-2025-32974",
          "CVE-2025-34110",
          "CVE-2025-34116",
          "CVE-2025-34040",
          "CVE-2025-57811",
          "CVE-2020-36877",
          "CVE-2025-49113",
          "CVE-2023-53963",
          "CVE-2025-41653",
          "CVE-2025-9972",
          "CVE-2025-27520",
          "CVE-2025-7916",
          "CVE-2025-8464",
          "CVE-2024-58283",
          "CVE-2025-12155",
          "CVE-2025-66474",
          "CVE-2025-13773",
          "CVE-2025-34227",
          "CVE-2025-54944",
          "CVE-2025-54071",
          "CVE-2025-55234",
          "CVE-2025-31477",
          "CVE-2020-36851",
          "CVE-2025-34163",
          "CVE-2009-20009",
          "CVE-2025-47292",
          "CVE-2025-49596",
          "CVE-2024-45434",
          "CVE-2022-50592",
          "CVE-2022-50593",
          "CVE-2022-50595",
          "CVE-2024-45208",
          "CVE-2025-30057",
          "CVE-2025-29040",
          "CVE-2025-29041",
          "CVE-2025-43842",
          "CVE-2025-59831",
          "CVE-2023-53952",
          "CVE-2025-61913",
          "CVE-2020-36863",
          "CVE-2025-32906",
          "CVE-2025-55745",
          "CVE-2011-10018",
          "CVE-2012-10037",
          "CVE-2025-58384",
          "CVE-2024-58295",
          "CVE-2025-3520",
          "CVE-2025-5391",
          "CVE-2025-52089",
          "CVE-2024-58308",
          "CVE-2012-10048",
          "CVE-2025-58748",
          "CVE-2025-55893",
          "CVE-2025-55901",
          "CVE-2024-48590",
          "CVE-2025-14501",
          "CVE-2025-34067",
          "CVE-2025-35027",
          "CVE-2008-20001",
          "CVE-2025-63690",
          "CVE-2025-8145",
          "CVE-2025-9174",
          "CVE-2025-9176",
          "CVE-2025-10363",
          "CVE-2025-8890",
          "CVE-2025-2251",
          "CVE-2025-52471",
          "CVE-2025-52480",
          "CVE-2025-11548",
          "CVE-2025-11200",
          "CVE-2025-66208",
          "CVE-2025-68916",
          "CVE-2024-13946",
          "CVE-2025-34089",
          "CVE-2025-62381",
          "CVE-2025-59528",
          "CVE-2025-64055",
          "CVE-2025-34054",
          "CVE-2025-54802",
          "CVE-2025-68274",
          "CVE-2025-53695",
          "CVE-2012-10055",
          "CVE-2025-49597",
          "CVE-2025-34056",
          "CVE-2025-30293",
          "CVE-2025-46060",
          "CVE-2025-27740",
          "CVE-2025-64408",
          "CVE-2021-47727",
          "CVE-2025-0676",
          "CVE-2025-57403",
          "CVE-2025-29822",
          "CVE-2025-50460",
          "CVE-2016-15056",
          "CVE-2024-14010",
          "CVE-2024-12389",
          "CVE-2025-30567",
          "CVE-2025-54366",
          "CVE-2024-8019",
          "CVE-2025-34077",
          "CVE-2025-34311",
          "CVE-2024-11170",
          "CVE-2015-2079",
          "CVE-2025-64439",
          "CVE-2024-10835",
          "CVE-2025-53818",
          "CVE-2025-32444",
          "CVE-2024-8958",
          "CVE-2025-59403",
          "CVE-2025-61318",
          "CVE-2025-34033",
          "CVE-2025-48979",
          "CVE-2025-61774",
          "CVE-2025-66576",
          "CVE-2025-56869",
          "CVE-2025-3481",
          "CVE-2025-3482",
          "CVE-2025-3483",
          "CVE-2025-3484",
          "CVE-2025-23120",
          "CVE-2025-20292",
          "CVE-2025-3499",
          "CVE-2025-59285",
          "CVE-2025-9571",
          "CVE-2025-49828",
          "CVE-2025-61622",
          "CVE-2025-34392",
          "CVE-2025-65213",
          "CVE-2025-27782",
          "CVE-2013-10067",
          "CVE-2025-7694",
          "CVE-2025-58428",
          "CVE-2025-34239",
          "CVE-2025-9276",
          "CVE-2023-53739",
          "CVE-2023-39338",
          "CVE-2025-3586",
          "CVE-2025-27783",
          "CVE-2010-10012",
          "CVE-2025-52856",
          "CVE-2025-54942",
          "CVE-2025-10767",
          "CVE-2021-4464",
          "CVE-2025-34320",
          "CVE-2025-46347",
          "CVE-2025-8356",
          "CVE-2025-62714",
          "CVE-2024-13995",
          "CVE-2025-34272",
          "CVE-2025-34283",
          "CVE-2013-10060",
          "CVE-2025-55300",
          "CVE-2024-10950",
          "CVE-2024-10954",
          "CVE-2024-6825",
          "CVE-2012-10026",
          "CVE-2012-10045",
          "CVE-2012-10049",
          "CVE-2025-55141",
          "CVE-2025-55142",
          "CVE-2025-59417",
          "CVE-2025-40726",
          "CVE-2025-5309",
          "CVE-2025-5333",
          "CVE-2025-34153",
          "CVE-2025-58367",
          "CVE-2025-66631",
          "CVE-2025-34393",
          "CVE-2025-34394",
          "CVE-2025-68952",
          "CVE-2025-60688",
          "CVE-2025-34138",
          "CVE-2025-65346",
          "CVE-2025-43565",
          "CVE-2024-38824",
          "CVE-2022-4978",
          "CVE-2025-50739",
          "CVE-2021-4470",
          "CVE-2025-47273",
          "CVE-2025-7503",
          "CVE-2025-34129",
          "CVE-2025-58062",
          "CVE-2025-26818",
          "CVE-2025-5763",
          "CVE-2017-20203",
          "CVE-2023-53896",
          "CVE-2025-27716",
          "CVE-2025-7350",
          "CVE-2020-36874",
          "CVE-2025-24346",
          "CVE-2013-10043",
          "CVE-2025-34221",
          "CVE-2025-66259",
          "CVE-2025-13428",
          "CVE-2025-6216",
          "CVE-2025-62703",
          "CVE-2025-34452",
          "CVE-2025-46731",
          "CVE-2025-55010",
          "CVE-2025-41723",
          "CVE-2024-10901",
          "CVE-2024-10902",
          "CVE-2025-2773",
          "CVE-2023-40714",
          "CVE-2025-41646",
          "CVE-2025-34292",
          "CVE-2025-9573",
          "CVE-2025-48868",
          "CVE-2023-28815",
          "CVE-2025-43849",
          "CVE-2025-46121",
          "CVE-2024-6486",
          "CVE-2011-10032",
          "CVE-2025-55728",
          "CVE-2025-34334",
          "CVE-2025-7081",
          "CVE-2025-7082",
          "CVE-2025-7083",
          "CVE-2025-58763",
          "CVE-2024-7033",
          "CVE-2025-20186",
          "CVE-2025-2172",
          "CVE-2020-36869",
          "CVE-2025-12945",
          "CVE-2023-7308",
          "CVE-2025-1310",
          "CVE-2025-66217",
          "CVE-2025-43846",
          "CVE-2025-43847",
          "CVE-2025-43848",
          "CVE-2025-43850",
          "CVE-2025-43851",
          "CVE-2025-6070",
          "CVE-2011-10013",
          "CVE-2025-66647",
          "CVE-2025-32434",
          "CVE-2025-34039",
          "CVE-2025-6057",
          "CVE-2025-23310",
          "CVE-2025-10230",
          "CVE-2024-12390",
          "CVE-2025-43845",
          "CVE-2025-13661",
          "CVE-2025-34433",
          "CVE-2025-34043",
          "CVE-2025-59844",
          "CVE-2013-10071",
          "CVE-2025-66848",
          "CVE-2025-25579",
          "CVE-2025-26817",
          "CVE-2025-45491",
          "CVE-2024-11861",
          "CVE-2024-12442",
          "CVE-2025-45858",
          "CVE-2025-50428",
          "CVE-2024-46484",
          "CVE-2025-59046",
          "CVE-2025-11148",
          "CVE-2025-50526",
          "CVE-2025-12824",
          "CVE-2025-8242",
          "CVE-2024-10812",
          "CVE-2020-36871",
          "CVE-2011-10011",
          "CVE-2025-55144",
          "CVE-2025-61927",
          "CVE-2025-44635",
          "CVE-2025-6379",
          "CVE-2025-6381",
          "CVE-2024-58266",
          "CVE-2025-50165",
          "CVE-2025-36745",
          "CVE-2025-30085",
          "CVE-2025-53120",
          "CVE-2025-4603",
          "CVE-2025-54923",
          "CVE-2025-15269",
          "CVE-2025-15270",
          "CVE-2025-15271",
          "CVE-2025-15280",
          "CVE-2023-53888",
          "CVE-2025-7341",
          "CVE-2025-59245",
          "CVE-2024-58310",
          "CVE-2025-55148",
          "CVE-2022-4980",
          "CVE-2025-6562",
          "CVE-2025-10265",
          "CVE-2025-10589",
          "CVE-2021-4468",
          "CVE-2025-15388",
          "CVE-2025-15389",
          "CVE-2025-9846",
          "CVE-2024-44373",
          "CVE-2025-67442",
          "CVE-2010-10014",
          "CVE-2025-28146",
          "CVE-2025-45984",
          "CVE-2025-45985",
          "CVE-2025-45986",
          "CVE-2025-45987",
          "CVE-2025-45988",
          "CVE-2025-5243",
          "CVE-2025-24285",
          "CVE-2025-9588",
          "CVE-2025-59735",
          "CVE-2025-59736",
          "CVE-2025-59737",
          "CVE-2025-59738",
          "CVE-2025-59739",
          "CVE-2025-59740",
          "CVE-2025-59741",
          "CVE-2025-61304",
          "CVE-2025-29228",
          "CVE-2025-29229",
          "CVE-2024-52279",
          "CVE-2025-0119",
          "CVE-2023-39339",
          "CVE-2025-40642",
          "CVE-2025-11953",
          "CVE-2017-20211",
          "CVE-2025-30355",
          "CVE-2025-61678",
          "CVE-2024-13993",
          "CVE-2025-60690",
          "CVE-2025-60691",
          "CVE-2025-43772",
          "CVE-2023-53981",
          "CVE-2025-27797",
          "CVE-2025-28072",
          "CVE-2025-7145",
          "CVE-2025-8021",
          "CVE-2025-58116",
          "CVE-2025-63371",
          "CVE-2025-65878",
          "CVE-2025-66562",
          "CVE-2025-67254",
          "CVE-2025-34312",
          "CVE-2025-56077",
          "CVE-2025-56079",
          "CVE-2025-56082",
          "CVE-2025-56083",
          "CVE-2025-56084",
          "CVE-2025-56085",
          "CVE-2025-56086",
          "CVE-2025-56087",
          "CVE-2025-56088",
          "CVE-2025-56089",
          "CVE-2025-56090",
          "CVE-2025-56091",
          "CVE-2025-29063",
          "CVE-2024-56518",
          "CVE-2025-45857",
          "CVE-2024-24780",
          "CVE-2025-28386",
          "CVE-2023-47032",
          "CVE-2023-47030",
          "CVE-2024-37743",
          "CVE-2025-29631",
          "CVE-2025-50706",
          "CVE-2025-50707",
          "CVE-2012-10028",
          "CVE-2025-57141",
          "CVE-2025-65108",
          "CVE-2025-67489",
          "CVE-2025-54322",
          "CVE-2024-25183",
          "CVE-2024-10908",
          "CVE-2024-11044",
          "CVE-2025-24351",
          "CVE-2025-34087",
          "CVE-2025-34097",
          "CVE-2023-49886",
          "CVE-2025-27778",
          "CVE-2016-15049",
          "CVE-2016-15051",
          "CVE-2016-15052",
          "CVE-2016-15053",
          "CVE-2018-25121",
          "CVE-2020-36858",
          "CVE-2020-36864",
          "CVE-2020-36865",
          "CVE-2020-36866",
          "CVE-2021-47695",
          "CVE-2021-47696",
          "CVE-2021-47697",
          "CVE-2021-47699",
          "CVE-2022-50586",
          "CVE-2022-50587",
          "CVE-2022-50588",
          "CVE-2023-7321",
          "CVE-2024-14005",
          "CVE-2025-34284",
          "CVE-2021-47698",
          "CVE-2025-52905",
          "CVE-2025-35050",
          "CVE-2025-62515",
          "CVE-2012-10063",
          "CVE-2020-36859",
          "CVE-2021-47693",
          "CVE-2025-11001",
          "CVE-2025-32106",
          "CVE-2025-57682",
          "CVE-2019-25256",
          "CVE-2025-13915",
          "CVE-2025-29957",
          "CVE-2025-34071",
          "CVE-2025-34267",
          "CVE-2025-5466",
          "CVE-2025-64986",
          "CVE-2025-64987",
          "CVE-2025-64988",
          "CVE-2025-64989",
          "CVE-2025-49718",
          "CVE-2025-8296",
          "CVE-2025-9118",
          "CVE-2025-55729",
          "CVE-2025-55730",
          "CVE-2025-34335",
          "CVE-2023-7330",
          "CVE-2025-32363",
          "CVE-2025-50348",
          "CVE-2025-50349",
          "CVE-2025-29420",
          "CVE-2025-60697",
          "CVE-2025-60698",
          "CVE-2025-67171",
          "CVE-2024-12215",
          "CVE-2009-20008",
          "CVE-2025-61808",
          "CVE-2014-125124",
          "CVE-2025-6085",
          "CVE-2025-34155",
          "CVE-2021-4471",
          "CVE-2024-11235",
          "CVE-2025-57644",
          "CVE-2025-4231",
          "CVE-2025-7360",
          "CVE-2025-55146",
          "CVE-2025-59367",
          "CVE-2025-27025",
          "CVE-2020-36897",
          "CVE-2025-35051",
          "CVE-2025-53880",
          "CVE-2025-34100",
          "CVE-2025-23303",
          "CVE-2025-57105",
          "CVE-2025-62727",
          "CVE-2025-32779",
          "CVE-2025-7404",
          "CVE-2025-8723",
          "CVE-2024-13999",
          "CVE-2024-13645",
          "CVE-2025-3509",
          "CVE-2025-46625",
          "CVE-2024-53286",
          "CVE-2024-51360",
          "CVE-2025-48471",
          "CVE-2017-20205",
          "CVE-2024-55964",
          "CVE-2025-60672",
          "CVE-2025-60673",
          "CVE-2025-60676",
          "CVE-2025-13426",
          "CVE-2025-67172",
          "CVE-2025-55232",
          "CVE-2025-49586",
          "CVE-2025-24338",
          "CVE-2025-51390",
          "CVE-2025-59834",
          "CVE-2025-29269",
          "CVE-2025-57618",
          "CVE-2025-62204",
          "CVE-2025-34336",
          "CVE-2025-15272",
          "CVE-2025-15273",
          "CVE-2025-15274",
          "CVE-2025-15275",
          "CVE-2025-34104",
          "CVE-2025-45931",
          "CVE-2025-3626",
          "CVE-2025-52385",
          "CVE-2025-58371",
          "CVE-2025-34173",
          "CVE-2025-34176",
          "CVE-2025-11292",
          "CVE-2025-11298",
          "CVE-2025-11303",
          "CVE-2023-7312",
          "CVE-2021-4469",
          "CVE-2025-33070",
          "CVE-2025-34074",
          "CVE-2012-10062",
          "CVE-2025-62786",
          "CVE-2025-41229",
          "CVE-2025-55526",
          "CVE-2025-61557",
          "CVE-2025-4008",
          "CVE-2025-34127",
          "CVE-2025-46123",
          "CVE-2019-16149",
          "CVE-2025-1750",
          "CVE-2025-2257",
          "CVE-2025-3491",
          "CVE-2025-9517",
          "CVE-2025-34215",
          "CVE-2025-27212",
          "CVE-2012-10061",
          "CVE-2025-60006",
          "CVE-2025-20358",
          "CVE-2022-50591",
          "CVE-2022-50594",
          "CVE-2024-56975",
          "CVE-2025-43946",
          "CVE-2025-46193",
          "CVE-2025-7353",
          "CVE-2025-12871",
          "CVE-2025-22923",
          "CVE-2025-47867",
          "CVE-2025-53143",
          "CVE-2025-53144",
          "CVE-2025-53145",
          "CVE-2025-64717",
          "CVE-2025-2717",
          "CVE-2025-5620",
          "CVE-2025-5621",
          "CVE-2025-52572",
          "CVE-2025-7327",
          "CVE-2025-9026",
          "CVE-2025-34164",
          "CVE-2025-11665",
          "CVE-2025-12296",
          "CVE-2011-10036",
          "CVE-2011-10037",
          "CVE-2011-10038",
          "CVE-2011-10039",
          "CVE-2011-10040",
          "CVE-2013-10074",
          "CVE-2017-20209",
          "CVE-2018-25119",
          "CVE-2020-36860",
          "CVE-2020-36861",
          "CVE-2021-47689",
          "CVE-2021-47690",
          "CVE-2021-47691",
          "CVE-2021-47694",
          "CVE-2022-50584",
          "CVE-2022-50585",
          "CVE-2023-7319",
          "CVE-2023-7323",
          "CVE-2025-3812",
          "CVE-2025-23123",
          "CVE-2025-10494",
          "CVE-2025-9918",
          "CVE-2025-34248",
          "CVE-2025-67818",
          "CVE-2025-2004",
          "CVE-2023-47029",
          "CVE-2025-5393",
          "CVE-2025-43984",
          "CVE-2025-10134",
          "CVE-2025-10226",
          "CVE-2025-33073",
          "CVE-2025-49212",
          "CVE-2025-49213",
          "CVE-2013-10059",
          "CVE-2013-10068",
          "CVE-2024-53945",
          "CVE-2010-20122",
          "CVE-2024-13986",
          "CVE-2025-57198",
          "CVE-2025-57199",
          "CVE-2025-57201",
          "CVE-2020-36885",
          "CVE-2025-22939",
          "CVE-2025-6691",
          "CVE-2025-11285",
          "CVE-2025-66401",
          "CVE-2025-29062",
          "CVE-2023-48978",
          "CVE-2025-5396",
          "CVE-2025-54082",
          "CVE-2025-8078",
          "CVE-2025-12813",
          "CVE-2025-6389",
          "CVE-2025-13486",
          "CVE-2025-67728",
          "CVE-2025-68155",
          "CVE-2025-20666",
          "CVE-2025-44879",
          "CVE-2025-40729",
          "CVE-2025-9161",
          "CVE-2024-48818",
          "CVE-2025-29064",
          "CVE-2025-27487",
          "CVE-2025-29058",
          "CVE-2025-29902",
          "CVE-2013-10057",
          "CVE-2025-54236",
          "CVE-2025-60803",
          "CVE-2025-60738",
          "CVE-2025-46295",
          "CVE-2025-58365",
          "CVE-2024-58314",
          "CVE-2025-44071",
          "CVE-2025-62521",
          "CVE-2025-34468",
          "CVE-2024-42533",
          "CVE-2024-47516",
          "CVE-2024-56731",
          "CVE-2025-8243",
          "CVE-2012-10025",
          "CVE-2025-11073",
          "CVE-2025-34225",
          "CVE-2025-34228",
          "CVE-2024-54780",
          "CVE-2025-5310",
          "CVE-2025-52395",
          "CVE-2024-11041",
          "CVE-2009-20005",
          "CVE-2025-57354",
          "CVE-2025-55145",
          "CVE-2025-32799",
          "CVE-2025-5014",
          "CVE-2025-2932",
          "CVE-2025-7846",
          "CVE-2025-29042",
          "CVE-2025-29043",
          "CVE-2025-3816",
          "CVE-2025-3983",
          "CVE-2025-44022",
          "CVE-2025-43561",
          "CVE-2025-48204",
          "CVE-2025-6335",
          "CVE-2025-9424",
          "CVE-2025-10107",
          "CVE-2025-55727",
          "CVE-2025-59340",
          "CVE-2025-10774",
          "CVE-2025-10775",
          "CVE-2025-56819",
          "CVE-2025-11141",
          "CVE-2022-50589",
          "CVE-2025-12486",
          "CVE-2025-14648",
          "CVE-2023-53948",
          "CVE-2024-8060",
          "CVE-2025-48501",
          "CVE-2023-7316",
          "CVE-2023-7318",
          "CVE-2024-14000",
          "CVE-2024-14001",
          "CVE-2025-34278",
          "CVE-2025-56430",
          "CVE-2025-56431",
          "CVE-2025-34079",
          "CVE-2025-52970",
          "CVE-2025-57790",
          "CVE-2025-11673",
          "CVE-2024-14002",
          "CVE-2025-41736",
          "CVE-2024-55030",
          "CVE-2025-22941",
          "CVE-2025-44881",
          "CVE-2025-44880",
          "CVE-2025-44882",
          "CVE-2025-30358",
          "CVE-2025-47865",
          "CVE-2025-53825",
          "CVE-2025-29306",
          "CVE-2011-10028",
          "CVE-2025-57567",
          "CVE-2024-14008",
          "CVE-2025-34134",
          "CVE-2025-34286",
          "CVE-2025-50735",
          "CVE-2025-62507",
          "CVE-2025-29807",
          "CVE-2014-125116",
          "CVE-2013-10035",
          "CVE-2011-10010",
          "CVE-2025-32969",
          "CVE-2025-2525",
          "CVE-2025-28137",
          "CVE-2025-3234",
          "CVE-2025-6086",
          "CVE-2025-4102",
          "CVE-2025-6586",
          "CVE-2025-49722",
          "CVE-2025-10001",
          "CVE-2025-10049",
          "CVE-2025-34202",
          "CVE-2025-10051",
          "CVE-2025-11889",
          "CVE-2025-12493",
          "CVE-2025-11967",
          "CVE-2025-28034",
          "CVE-2025-28035",
          "CVE-2025-28036",
          "CVE-2014-125119",
          "CVE-2025-61945",
          "CVE-2025-63334",
          "CVE-2025-63225",
          "CVE-2025-63888",
          "CVE-2025-65294",
          "CVE-2025-8693",
          "CVE-2025-65897",
          "CVE-2012-10050",
          "CVE-2025-23316",
          "CVE-2021-4466",
          "CVE-2022-50794",
          "CVE-2025-5392",
          "CVE-2025-22462",
          "CVE-2025-53002",
          "CVE-2025-54926",
          "CVE-2025-58762",
          "CVE-2024-54024",
          "CVE-2025-32105",
          "CVE-2025-9713",
          "CVE-2024-14003",
          "CVE-2025-48626",
          "CVE-2025-56093",
          "CVE-2025-7645",
          "CVE-2025-29809",
          "CVE-2025-47178",
          "CVE-2023-49565",
          "CVE-2025-63932",
          "CVE-2025-20758",
          "CVE-2025-0756",
          "CVE-2024-13929",
          "CVE-2024-9639",
          "CVE-2025-30172",
          "CVE-2025-53890",
          "CVE-2025-7742",
          "CVE-2025-57516",
          "CVE-2025-13307",
          "CVE-2025-30091",
          "CVE-2025-9491",
          "CVE-2025-10487",
          "CVE-2025-63228",
          "CVE-2025-1040",
          "CVE-2025-32011",
          "CVE-2025-11456",
          "CVE-2025-63389",
          "CVE-2025-13706",
          "CVE-2025-13707",
          "CVE-2025-13708",
          "CVE-2025-13709",
          "CVE-2025-13710",
          "CVE-2025-13711",
          "CVE-2025-13712",
          "CVE-2025-13713",
          "CVE-2025-13714",
          "CVE-2025-13715",
          "CVE-2025-13716",
          "CVE-2025-3425",
          "CVE-2025-24306",
          "CVE-2025-41714",
          "CVE-2025-13390",
          "CVE-2024-10553",
          "CVE-2025-24853",
          "CVE-2025-62691",
          "CVE-2025-64693",
          "CVE-2025-24797",
          "CVE-2025-53104",
          "CVE-2012-10047",
          "CVE-2025-9951",
          "CVE-2025-61934",
          "CVE-2025-13827",
          "CVE-2021-47706",
          "CVE-2025-67895",
          "CVE-2025-49582",
          "CVE-2025-6755",
          "CVE-2025-54068",
          "CVE-2025-20708",
          "CVE-2025-9242",
          "CVE-2025-57698",
          "CVE-2023-53980",
          "CVE-2025-1980",
          "CVE-2025-29039",
          "CVE-2025-0520",
          "CVE-2025-6213",
          "CVE-2025-9519",
          "CVE-2025-5717",
          "CVE-2025-54347",
          "CVE-2025-64050",
          "CVE-2025-27781",
          "CVE-2025-7710",
          "CVE-2025-55294",
          "CVE-2025-48956",
          "CVE-2025-6388",
          "CVE-2025-10294",
          "CVE-2025-13659",
          "CVE-2025-13613",
          "CVE-2025-14440",
          "CVE-2025-2780",
          "CVE-2025-3594",
          "CVE-2020-36849",
          "CVE-2025-8420",
          "CVE-2025-55835",
          "CVE-2025-56092",
          "CVE-2025-56094",
          "CVE-2025-56095",
          "CVE-2025-56096",
          "CVE-2025-56097",
          "CVE-2025-56098",
          "CVE-2025-56099",
          "CVE-2025-56101",
          "CVE-2025-56102",
          "CVE-2025-56106",
          "CVE-2025-56107",
          "CVE-2025-56108",
          "CVE-2025-56109",
          "CVE-2025-56110",
          "CVE-2025-56111",
          "CVE-2025-56113",
          "CVE-2025-56114",
          "CVE-2025-56117",
          "CVE-2025-56118",
          "CVE-2025-56120",
          "CVE-2025-56122",
          "CVE-2025-56123",
          "CVE-2025-28256",
          "CVE-2015-10138",
          "CVE-2014-125115",
          "CVE-2013-10050",
          "CVE-2025-33032",
          "CVE-2025-52861",
          "CVE-2021-47667",
          "CVE-2025-29045",
          "CVE-2024-11615",
          "CVE-2025-8853",
          "CVE-2025-9048",
          "CVE-2025-34220",
          "CVE-2025-34224",
          "CVE-2025-11335",
          "CVE-2025-10986",
          "CVE-2025-48492",
          "CVE-2025-6220",
          "CVE-2025-5322",
          "CVE-2025-29534",
          "CVE-2025-10747",
          "CVE-2025-54755",
          "CVE-2025-12399",
          "CVE-2025-12973",
          "CVE-2025-27779",
          "CVE-2025-27780",
          "CVE-2025-43716",
          "CVE-2024-13808",
          "CVE-2025-3053",
          "CVE-2025-42967",
          "CVE-2025-51991",
          "CVE-2025-11539",
          "CVE-2025-56399",
          "CVE-2025-6990",
          "CVE-2025-55108",
          "CVE-2025-12637",
          "CVE-2025-63406",
          "CVE-2025-66203",
          "CVE-2024-12433",
          "CVE-2024-9053",
          "CVE-2024-9701",
          "CVE-2025-3526",
          "CVE-2025-23172",
          "CVE-2025-20349",
          "CVE-2025-47777",
          "CVE-2025-57602",
          "CVE-2024-3884",
          "CVE-2025-24348",
          "CVE-2025-40629",
          "CVE-2025-4978",
          "CVE-2024-13985",
          "CVE-2025-56413",
          "CVE-2024-54807",
          "CVE-2025-44084",
          "CVE-2025-5695",
          "CVE-2025-49141",
          "CVE-2025-10157",
          "CVE-2025-57457",
          "CVE-2025-41699",
          "CVE-2025-62354",
          "CVE-2025-2395",
          "CVE-2025-7721",
          "CVE-2025-7634",
          "CVE-2025-66297",
          "CVE-2025-30384",
          "CVE-2025-37091",
          "CVE-2025-53415",
          "CVE-2025-50722",
          "CVE-2023-54327",
          "CVE-2024-54803",
          "CVE-2024-54804",
          "CVE-2025-1520",
          "CVE-2025-8259",
          "CVE-2025-1724",
          "CVE-2024-56156",
          "CVE-2025-23121",
          "CVE-2025-9528",
          "CVE-2025-20350",
          "CVE-2025-62368",
          "CVE-2023-53868",
          "CVE-2025-14850",
          "CVE-2025-34350",
          "CVE-2021-47745",
          "CVE-2025-2512",
          "CVE-2025-7619",
          "CVE-2025-54987",
          "CVE-2025-64513",
          "CVE-2025-26389",
          "CVE-2012-10042",
          "CVE-2025-34195",
          "CVE-2025-36386",
          "CVE-2020-36899",
          "CVE-2025-27415",
          "CVE-2025-7917",
          "CVE-2025-7382",
          "CVE-2025-58045",
          "CVE-2025-11675",
          "CVE-2025-13304",
          "CVE-2025-13305",
          "CVE-2024-9415",
          "CVE-2025-3404",
          "CVE-2025-3946",
          "CVE-2018-25113",
          "CVE-2013-10040",
          "CVE-2025-20703",
          "CVE-2025-28037",
          "CVE-2025-28039",
          "CVE-2025-6002",
          "CVE-2024-9363",
          "CVE-2025-22461",
          "CVE-2025-47096",
          "CVE-2025-20274",
          "CVE-2015-10137",
          "CVE-2020-36896",
          "CVE-2025-34119",
          "CVE-2023-53907",
          "CVE-2025-40625",
          "CVE-2025-32469",
          "CVE-2025-33024",
          "CVE-2025-33025",
          "CVE-2025-53534",
          "CVE-2025-7063",
          "CVE-2025-7065",
          "CVE-2025-8120",
          "CVE-2024-58336",
          "CVE-2025-29046",
          "CVE-2025-29047",
          "CVE-2025-29659",
          "CVE-2025-5600",
          "CVE-2025-34060",
          "CVE-2025-54418",
          "CVE-2024-58306",
          "CVE-2024-10441",
          "CVE-2024-8537",
          "CVE-2016-15046",
          "CVE-2013-10044",
          "CVE-2025-30270",
          "CVE-2025-30271",
          "CVE-2025-33033",
          "CVE-2025-33036",
          "CVE-2025-33037",
          "CVE-2025-33038",
          "CVE-2025-65856",
          "CVE-2024-41788",
          "CVE-2024-41789",
          "CVE-2024-41790",
          "CVE-2025-30291",
          "CVE-2012-10030",
          "CVE-2025-9515",
          "CVE-2025-5993",
          "CVE-2025-10057",
          "CVE-2025-1862",
          "CVE-2025-10754",
          "CVE-2025-37163",
          "CVE-2025-13376",
          "CVE-2019-25241",
          "CVE-2025-49003",
          "CVE-2025-53417",
          "CVE-2024-11042",
          "CVE-2023-53883",
          "CVE-2025-32813",
          "CVE-2025-7640",
          "CVE-2025-14884",
          "CVE-2025-37102",
          "CVE-2023-53933",
          "CVE-2024-7776",
          "CVE-2025-46719",
          "CVE-2025-48821",
          "CVE-2025-2521",
          "CVE-2025-2523",
          "CVE-2025-6441",
          "CVE-2013-10033",
          "CVE-2025-54803",
          "CVE-2023-53924",
          "CVE-2025-2249",
          "CVE-2025-2008",
          "CVE-2025-2891",
          "CVE-2024-13418",
          "CVE-2025-3455",
          "CVE-2025-3054",
          "CVE-2025-48783",
          "CVE-2024-1244",
          "CVE-2025-5395",
          "CVE-2025-5012",
          "CVE-2025-4413",
          "CVE-2025-6423",
          "CVE-2025-5831",
          "CVE-2025-8913",
          "CVE-2025-6079",
          "CVE-2025-43751",
          "CVE-2025-54945",
          "CVE-2025-34235",
          "CVE-2025-12171",
          "CVE-2025-12161",
          "CVE-2025-13156",
          "CVE-2025-12153",
          "CVE-2025-12154",
          "CVE-2025-12181",
          "CVE-2025-12966",
          "CVE-2025-12968",
          "CVE-2025-13094",
          "CVE-2023-53889",
          "CVE-2024-57521",
          "CVE-2024-8769",
          "CVE-2025-3357",
          "CVE-2025-8748",
          "CVE-2023-53869",
          "CVE-2025-12003",
          "CVE-2019-25226",
          "CVE-2021-47736",
          "CVE-2025-15226",
          "CVE-2025-15228",
          "CVE-2025-34152",
          "CVE-2025-49554",
          "CVE-2024-10442",
          "CVE-2025-48200",
          "CVE-2013-10047",
          "CVE-2012-10058",
          "CVE-2018-25115",
          "CVE-2025-53508",
          "CVE-2025-13516",
          "CVE-2025-14087",
          "CVE-2025-6102",
          "CVE-2023-32246",
          "CVE-2025-61938",
          "CVE-2025-11849",
          "CVE-2025-7388",
          "CVE-2023-53770",
          "CVE-2025-9787",
          "CVE-2024-11131",
          "CVE-2025-2945",
          "CVE-2024-53303",
          "CVE-2025-3935",
          "CVE-2024-55063",
          "CVE-2025-48784",
          "CVE-2025-34022",
          "CVE-2025-54943",
          "CVE-2025-58447",
          "CVE-2025-61196",
          "CVE-2025-48984",
          "CVE-2025-4524",
          "CVE-2025-34048",
          "CVE-2025-48459",
          "CVE-2025-13087",
          "CVE-2025-63601",
          "CVE-2025-63213",
          "CVE-2025-67843"
        ],
        "absolute_rank_movement_median": 0.005109355856208128,
        "absolute_rank_movement_p90": 0.07551940773181096,
        "entered": 260,
        "exited": 260,
        "stayed": 1659,
        "turnover": 0.1354872329338197
      }
    }
  },
  "Q1_2026": {
    "eligibility_transitions": [
      {
        "D30_eligible": false,
        "D7_eligible": false,
        "count": 1095
      },
      {
        "D30_eligible": true,
        "D7_eligible": false,
        "count": 0
      },
      {
        "D30_eligible": false,
        "D7_eligible": true,
        "count": 19
      },
      {
        "D30_eligible": true,
        "D7_eligible": true,
        "count": 15141
      }
    ],
    "k": 758,
    "population_n": 15141,
    "strategies": {
      "CVSS_OPERATIONAL": {
        "D30_selected": [
          "CVE-2025-61492",
          "CVE-2026-21858",
          "CVE-2025-70974",
          "CVE-2025-64090",
          "CVE-2025-64093",
          "CVE-2025-65091",
          "CVE-2025-63314",
          "CVE-2025-40805",
          "CVE-2026-0881",
          "CVE-2025-68271",
          "CVE-2026-22686",
          "CVE-2026-23550",
          "CVE-2025-61937",
          "CVE-2026-23800",
          "CVE-2026-21636",
          "CVE-2026-21962",
          "CVE-2025-69828",
          "CVE-2025-4320",
          "CVE-2026-22709",
          "CVE-2026-23830",
          "CVE-2025-57792",
          "CVE-2026-24054",
          "CVE-2026-1699",
          "CVE-2026-25142",
          "CVE-2025-10878",
          "CVE-2026-25150",
          "CVE-2026-1633",
          "CVE-2025-68121",
          "CVE-2026-25725",
          "CVE-2026-25520",
          "CVE-2026-25586",
          "CVE-2026-25587",
          "CVE-2026-25632",
          "CVE-2026-25881",
          "CVE-2025-64075",
          "CVE-2026-26216",
          "CVE-2025-69770",
          "CVE-2026-2577",
          "CVE-2025-14009",
          "CVE-2025-30411",
          "CVE-2025-30412",
          "CVE-2025-30416",
          "CVE-2021-35402",
          "CVE-2026-27211",
          "CVE-2026-23693",
          "CVE-2026-2760",
          "CVE-2026-2761",
          "CVE-2026-2768",
          "CVE-2026-2776",
          "CVE-2026-2778",
          "CVE-2026-27597",
          "CVE-2026-20079",
          "CVE-2026-29128",
          "CVE-2026-0848",
          "CVE-2026-30966",
          "CVE-2026-31957",
          "CVE-2026-3611",
          "CVE-2026-26954",
          "CVE-2026-32737",
          "CVE-2026-22557",
          "CVE-2026-26138",
          "CVE-2026-30836",
          "CVE-2026-33128",
          "CVE-2026-3587",
          "CVE-2026-33478",
          "CVE-2026-4688",
          "CVE-2026-4689",
          "CVE-2026-4692",
          "CVE-2026-4725",
          "CVE-2026-33494",
          "CVE-2026-30302",
          "CVE-2025-15036",
          "CVE-2026-28505",
          "CVE-2026-34162",
          "CVE-2025-31048",
          "CVE-2025-30996",
          "CVE-2026-21877",
          "CVE-2025-46066",
          "CVE-2026-22252",
          "CVE-2026-0501",
          "CVE-2025-67084",
          "CVE-2026-0863",
          "CVE-2026-22797",
          "CVE-2026-22844",
          "CVE-2026-0933",
          "CVE-2025-62050",
          "CVE-2025-62056",
          "CVE-2025-67968",
          "CVE-2025-68909",
          "CVE-2025-68910",
          "CVE-2025-68986",
          "CVE-2025-70983",
          "CVE-2016-15057",
          "CVE-2025-70982",
          "CVE-2026-1470",
          "CVE-2026-22039",
          "CVE-2026-24740",
          "CVE-2026-24841",
          "CVE-2025-57795",
          "CVE-2025-68662",
          "CVE-2026-25049",
          "CVE-2026-25052",
          "CVE-2026-25053",
          "CVE-2026-25115",
          "CVE-2026-25592",
          "CVE-2026-25763",
          "CVE-2026-1868",
          "CVE-2026-0488",
          "CVE-2026-26009",
          "CVE-2026-26068",
          "CVE-2026-26268",
          "CVE-2025-70830",
          "CVE-2025-59793",
          "CVE-2026-26030",
          "CVE-2025-67979",
          "CVE-2025-68549",
          "CVE-2025-69403",
          "CVE-2026-27112",
          "CVE-2026-27574",
          "CVE-2025-11165",
          "CVE-2026-27626",
          "CVE-2025-62878",
          "CVE-2026-27494",
          "CVE-2026-27495",
          "CVE-2026-27577",
          "CVE-2026-27941",
          "CVE-2026-27952",
          "CVE-2026-27965",
          "CVE-2026-28286",
          "CVE-2026-24848",
          "CVE-2025-68553",
          "CVE-2025-68554",
          "CVE-2025-68555",
          "CVE-2026-22390",
          "CVE-2026-24960",
          "CVE-2026-28466",
          "CVE-2026-30887",
          "CVE-2026-30921",
          "CVE-2026-30956",
          "CVE-2026-30957",
          "CVE-2025-66956",
          "CVE-2026-27591",
          "CVE-2026-21669",
          "CVE-2026-21708",
          "CVE-2026-32306",
          "CVE-2026-32621",
          "CVE-2026-32731",
          "CVE-2026-26137",
          "CVE-2026-32768",
          "CVE-2026-22172",
          "CVE-2026-32710",
          "CVE-2026-32048",
          "CVE-2026-33309",
          "CVE-2026-25345",
          "CVE-2026-25366",
          "CVE-2026-25413",
          "CVE-2026-27044",
          "CVE-2026-32482",
          "CVE-2026-32523",
          "CVE-2026-32525",
          "CVE-2026-32536",
          "CVE-2026-33396",
          "CVE-2026-33897",
          "CVE-2026-33718",
          "CVE-2026-33873",
          "CVE-2026-32922",
          "CVE-2026-33030",
          "CVE-2026-34156",
          "CVE-2026-33579",
          "CVE-2026-0544",
          "CVE-2025-15407",
          "CVE-2025-15408",
          "CVE-2025-15409",
          "CVE-2025-15410",
          "CVE-2025-15420",
          "CVE-2025-15421",
          "CVE-2025-14998",
          "CVE-2025-15424",
          "CVE-2025-15425",
          "CVE-2025-15427",
          "CVE-2025-15434",
          "CVE-2025-15435",
          "CVE-2025-15436",
          "CVE-2026-0546",
          "CVE-2026-0565",
          "CVE-2025-65125",
          "CVE-2025-11837",
          "CVE-2025-59389",
          "CVE-2025-67268",
          "CVE-2026-0566",
          "CVE-2026-0567",
          "CVE-2026-0568",
          "CVE-2026-0569",
          "CVE-2026-0570",
          "CVE-2026-21446",
          "CVE-2026-21448",
          "CVE-2026-21450",
          "CVE-2025-15115",
          "CVE-2025-3653",
          "CVE-2025-3654",
          "CVE-2026-0575",
          "CVE-2026-0576",
          "CVE-2026-0577",
          "CVE-2026-0578",
          "CVE-2026-0579",
          "CVE-2025-15457",
          "CVE-2025-15458",
          "CVE-2026-0581",
          "CVE-2026-0582",
          "CVE-2026-0583",
          "CVE-2026-0584",
          "CVE-2026-0585",
          "CVE-2026-0590",
          "CVE-2026-0591",
          "CVE-2026-0592",
          "CVE-2025-15026",
          "CVE-2025-15029",
          "CVE-2026-0597",
          "CVE-2025-14346",
          "CVE-2026-0605",
          "CVE-2026-0606",
          "CVE-2026-0607",
          "CVE-2025-15444",
          "CVE-2025-15385",
          "CVE-2026-21675",
          "CVE-2025-14996",
          "CVE-2025-15001",
          "CVE-2020-36912",
          "CVE-2020-36923",
          "CVE-2020-36925",
          "CVE-2025-60262",
          "CVE-2025-65212",
          "CVE-2026-0640",
          "CVE-2025-39477",
          "CVE-2025-60534",
          "CVE-2025-14942",
          "CVE-2025-15471",
          "CVE-2025-15018",
          "CVE-2026-0643",
          "CVE-2025-47552",
          "CVE-2026-21679",
          "CVE-2026-21854",
          "CVE-2025-68705",
          "CVE-2026-22184",
          "CVE-2026-22189",
          "CVE-2025-69264",
          "CVE-2017-20216",
          "CVE-2019-25268",
          "CVE-2019-25282",
          "CVE-2026-21869",
          "CVE-2026-21875",
          "CVE-2019-25296",
          "CVE-2026-0700",
          "CVE-2025-12549",
          "CVE-2025-12550",
          "CVE-2025-14358",
          "CVE-2025-14359",
          "CVE-2025-14360",
          "CVE-2025-14429",
          "CVE-2025-14430",
          "CVE-2025-14431",
          "CVE-2025-22509",
          "CVE-2025-22707",
          "CVE-2025-22708",
          "CVE-2025-22712",
          "CVE-2025-22713",
          "CVE-2025-22728",
          "CVE-2025-23504",
          "CVE-2025-23993",
          "CVE-2025-67910",
          "CVE-2025-67911",
          "CVE-2025-67913",
          "CVE-2025-67915",
          "CVE-2025-67920",
          "CVE-2025-67921",
          "CVE-2025-67924",
          "CVE-2025-67928",
          "CVE-2025-62877",
          "CVE-2025-69258",
          "CVE-2026-21891",
          "CVE-2026-22043",
          "CVE-2025-55125",
          "CVE-2025-61246",
          "CVE-2025-61548",
          "CVE-2026-22234",
          "CVE-2025-67325",
          "CVE-2025-66913",
          "CVE-2026-0732",
          "CVE-2025-14736",
          "CVE-2025-66050",
          "CVE-2025-14598",
          "CVE-2025-15493",
          "CVE-2025-15496",
          "CVE-2025-69542",
          "CVE-2025-70161",
          "CVE-2025-15499",
          "CVE-2025-15500",
          "CVE-2026-22584",
          "CVE-2025-15501",
          "CVE-2026-22687",
          "CVE-2025-15502",
          "CVE-2025-15503",
          "CVE-2026-0821",
          "CVE-2026-0851",
          "CVE-2026-0852",
          "CVE-2025-52694",
          "CVE-2025-69269",
          "CVE-2025-69270",
          "CVE-2025-65552",
          "CVE-2025-46070",
          "CVE-2026-22781",
          "CVE-2025-66802",
          "CVE-2025-67147",
          "CVE-2025-12420",
          "CVE-2025-29329",
          "CVE-2026-22213",
          "CVE-2026-22214",
          "CVE-2025-10915",
          "CVE-2026-0879",
          "CVE-2026-0884",
          "CVE-2026-0892",
          "CVE-2025-65783",
          "CVE-2025-69991",
          "CVE-2025-69992",
          "CVE-2025-25249",
          "CVE-2025-47855",
          "CVE-2025-64155",
          "CVE-2026-22869",
          "CVE-2026-22871",
          "CVE-2026-23478",
          "CVE-2020-36911",
          "CVE-2022-50892",
          "CVE-2022-50893",
          "CVE-2022-50910",
          "CVE-2022-50912",
          "CVE-2022-50919",
          "CVE-2022-50922",
          "CVE-2022-50925",
          "CVE-2022-50926",
          "CVE-2022-50935",
          "CVE-2023-54329",
          "CVE-2023-54330",
          "CVE-2023-54334",
          "CVE-2023-54335",
          "CVE-2023-54339",
          "CVE-2025-14301",
          "CVE-2025-14502",
          "CVE-2026-22236",
          "CVE-2026-22237",
          "CVE-2026-22238",
          "CVE-2025-37184",
          "CVE-2025-70968",
          "CVE-2026-22708",
          "CVE-2026-22852",
          "CVE-2026-22853",
          "CVE-2026-22854",
          "CVE-2026-22857",
          "CVE-2021-47753",
          "CVE-2021-47772",
          "CVE-2021-47774",
          "CVE-2021-47781",
          "CVE-2021-47819",
          "CVE-2025-67079",
          "CVE-2025-62193",
          "CVE-2025-66417",
          "CVE-2026-22249",
          "CVE-2026-23519",
          "CVE-2026-23527",
          "CVE-2025-70892",
          "CVE-2023-7334",
          "CVE-2026-22864",
          "CVE-2021-47785",
          "CVE-2021-47796",
          "CVE-2021-47798",
          "CVE-2021-47812",
          "CVE-2025-14231",
          "CVE-2025-14232",
          "CVE-2025-14233",
          "CVE-2025-14234",
          "CVE-2025-14235",
          "CVE-2025-14236",
          "CVE-2025-14237",
          "CVE-2025-62581",
          "CVE-2025-62582",
          "CVE-2026-1019",
          "CVE-2026-1021",
          "CVE-2026-0975",
          "CVE-2025-60021",
          "CVE-2025-59870",
          "CVE-2025-14894",
          "CVE-2026-23744",
          "CVE-2025-15403",
          "CVE-2025-10484",
          "CVE-2026-1059",
          "CVE-2026-1105",
          "CVE-2026-1118",
          "CVE-2026-1119",
          "CVE-2026-1120",
          "CVE-2026-1121",
          "CVE-2026-1122",
          "CVE-2026-1123",
          "CVE-2026-1124",
          "CVE-2026-1125",
          "CVE-2026-1129",
          "CVE-2026-1130",
          "CVE-2026-1131",
          "CVE-2026-1132",
          "CVE-2026-1133",
          "CVE-2026-1152",
          "CVE-2026-0610",
          "CVE-2026-1159",
          "CVE-2026-1160",
          "CVE-2026-1162",
          "CVE-2026-23530",
          "CVE-2026-23531",
          "CVE-2026-23532",
          "CVE-2025-52660",
          "CVE-2025-55251",
          "CVE-2026-23533",
          "CVE-2026-23534",
          "CVE-2026-23883",
          "CVE-2026-23884",
          "CVE-2025-55252",
          "CVE-2026-1173",
          "CVE-2026-1176",
          "CVE-2026-23837",
          "CVE-2026-1177",
          "CVE-2026-1178",
          "CVE-2026-23944",
          "CVE-2026-1179",
          "CVE-2026-1202",
          "CVE-2026-22770",
          "CVE-2026-23876",
          "CVE-2026-0905",
          "CVE-2026-0906",
          "CVE-2026-0907",
          "CVE-2026-1221",
          "CVE-2025-14533",
          "CVE-2025-36418",
          "CVE-2025-64087",
          "CVE-2025-65482",
          "CVE-2025-55423",
          "CVE-2025-56005",
          "CVE-2026-21969",
          "CVE-2025-15521",
          "CVE-2021-47748",
          "CVE-2021-47851",
          "CVE-2021-47854",
          "CVE-2021-47875",
          "CVE-2025-69762",
          "CVE-2025-69763",
          "CVE-2025-69766",
          "CVE-2026-22807",
          "CVE-2026-23524",
          "CVE-2026-23958",
          "CVE-2026-24042",
          "CVE-2026-0920",
          "CVE-2026-1331",
          "CVE-2025-64097",
          "CVE-2026-1324",
          "CVE-2026-1325",
          "CVE-2025-69764",
          "CVE-2025-47474",
          "CVE-2025-49055",
          "CVE-2025-49994",
          "CVE-2025-50002",
          "CVE-2025-50003",
          "CVE-2025-54003",
          "CVE-2025-67617",
          "CVE-2025-68001",
          "CVE-2025-68869",
          "CVE-2025-69052",
          "CVE-2025-69079",
          "CVE-2025-69101",
          "CVE-2026-22278",
          "CVE-2026-23975",
          "CVE-2026-23978",
          "CVE-2026-24371",
          "CVE-2025-56590",
          "CVE-2026-24058",
          "CVE-2025-54816",
          "CVE-2025-55705",
          "CVE-2026-21227",
          "CVE-2026-24305",
          "CVE-2026-24306",
          "CVE-2025-15061",
          "CVE-2025-15063",
          "CVE-2026-0755",
          "CVE-2026-0756",
          "CVE-2026-0759",
          "CVE-2026-0760",
          "CVE-2026-0761",
          "CVE-2026-0763",
          "CVE-2026-0764",
          "CVE-2026-0768",
          "CVE-2026-0769",
          "CVE-2026-0770",
          "CVE-2026-0773",
          "CVE-2026-0787",
          "CVE-2026-0791",
          "CVE-2026-0792",
          "CVE-2026-0793",
          "CVE-2026-0794",
          "CVE-2026-1363",
          "CVE-2026-1364",
          "CVE-2026-24531",
          "CVE-2021-47891",
          "CVE-2022-25369",
          "CVE-2025-67229",
          "CVE-2025-70457",
          "CVE-2026-22582",
          "CVE-2026-22583",
          "CVE-2026-22585",
          "CVE-2026-22586",
          "CVE-2025-13952",
          "CVE-2025-13374",
          "CVE-2026-1412",
          "CVE-2026-1413",
          "CVE-2026-1414",
          "CVE-2026-1420",
          "CVE-2026-1422",
          "CVE-2026-1423",
          "CVE-2026-24429",
          "CVE-2026-24436",
          "CVE-2026-1443",
          "CVE-2026-1361",
          "CVE-2026-24793",
          "CVE-2026-24811",
          "CVE-2026-24830",
          "CVE-2020-36940",
          "CVE-2020-36941",
          "CVE-2020-36948",
          "CVE-2021-47900",
          "CVE-2021-47901",
          "CVE-2025-15467",
          "CVE-2025-68670",
          "CVE-2025-69565",
          "CVE-2026-24832",
          "CVE-2026-24872",
          "CVE-2025-69559",
          "CVE-2025-69562",
          "CVE-2025-69563",
          "CVE-2025-69564",
          "CVE-2026-22262",
          "CVE-2026-24881",
          "CVE-2025-21589",
          "CVE-2026-24770",
          "CVE-2025-40552",
          "CVE-2025-40553",
          "CVE-2025-40554",
          "CVE-2026-1056",
          "CVE-2025-61140",
          "CVE-2020-36961",
          "CVE-2020-36962",
          "CVE-2020-36964",
          "CVE-2020-36967",
          "CVE-2026-1533",
          "CVE-2026-1534",
          "CVE-2026-1535",
          "CVE-2026-1545",
          "CVE-2026-1546",
          "CVE-2026-1547",
          "CVE-2026-24857",
          "CVE-2026-24888",
          "CVE-2026-1552",
          "CVE-2026-1188",
          "CVE-2020-36997",
          "CVE-2020-37000",
          "CVE-2020-37002",
          "CVE-2020-37010",
          "CVE-2020-37012",
          "CVE-2026-1589",
          "CVE-2026-1590",
          "CVE-2026-1593",
          "CVE-2026-1594",
          "CVE-2026-1595",
          "CVE-2026-1453",
          "CVE-2025-69929",
          "CVE-2026-1340",
          "CVE-2026-1688",
          "CVE-2026-1701",
          "CVE-2025-51958",
          "CVE-2026-25141",
          "CVE-2019-25232",
          "CVE-2020-37027",
          "CVE-2020-37043",
          "CVE-2020-37050",
          "CVE-2020-37052",
          "CVE-2020-37056",
          "CVE-2026-25200",
          "CVE-2026-25202",
          "CVE-2025-15030",
          "CVE-2026-20418",
          "CVE-2022-50981",
          "CVE-2025-66480",
          "CVE-2026-22778",
          "CVE-2026-24936",
          "CVE-2026-24465",
          "CVE-2025-67856",
          "CVE-2025-5319",
          "CVE-2020-37110",
          "CVE-2025-52626",
          "CVE-2025-57529",
          "CVE-2025-61506",
          "CVE-2025-63624",
          "CVE-2025-65875",
          "CVE-2025-67186",
          "CVE-2025-67187",
          "CVE-2025-67188",
          "CVE-2025-69971",
          "CVE-2025-69981",
          "CVE-2025-69983",
          "CVE-2026-25234",
          "CVE-2026-25236",
          "CVE-2026-25237",
          "CVE-2026-25238",
          "CVE-2026-25240",
          "CVE-2026-25241",
          "CVE-2025-62799",
          "CVE-2020-37065",
          "CVE-2020-37066",
          "CVE-2020-37067",
          "CVE-2020-37068",
          "CVE-2020-37069",
          "CVE-2020-37070",
          "CVE-2020-37071",
          "CVE-2020-37074",
          "CVE-2020-37075",
          "CVE-2020-37080",
          "CVE-2020-37089",
          "CVE-2020-37090",
          "CVE-2020-37094",
          "CVE-2026-1812",
          "CVE-2026-1813",
          "CVE-2025-59818",
          "CVE-2025-5329",
          "CVE-2025-64712",
          "CVE-2026-25505",
          "CVE-2025-13375",
          "CVE-2026-25519",
          "CVE-2026-25526",
          "CVE-2025-62615",
          "CVE-2025-62616",
          "CVE-2026-23796",
          "CVE-2020-37119",
          "CVE-2020-37120",
          "CVE-2020-37123",
          "CVE-2020-37124",
          "CVE-2020-37125",
          "CVE-2020-37126",
          "CVE-2020-37129",
          "CVE-2020-37137",
          "CVE-2020-37138",
          "CVE-2026-1962",
          "CVE-2026-1963",
          "CVE-2026-24300",
          "CVE-2026-24302",
          "CVE-2026-1499",
          "CVE-2026-21643",
          "CVE-2026-2011",
          "CVE-2026-2012",
          "CVE-2026-2013",
          "CVE-2026-2014",
          "CVE-2026-2017",
          "CVE-2026-2018",
          "CVE-2026-2057",
          "CVE-2025-64111",
          "CVE-2026-2058",
          "CVE-2026-2059",
          "CVE-2026-2060",
          "CVE-2026-25753",
          "CVE-2026-1709",
          "CVE-2026-25544",
          "CVE-2026-25803",
          "CVE-2020-37095",
          "CVE-2020-37159",
          "CVE-2020-37161",
          "CVE-2020-37162",
          "CVE-2026-2073",
          "CVE-2026-2083",
          "CVE-2026-2087",
          "CVE-2026-2088",
          "CVE-2026-2089",
          "CVE-2026-2090",
          "CVE-2026-2113",
          "CVE-2026-25560",
          "CVE-2026-25858",
          "CVE-2026-2114",
          "CVE-2026-2115",
          "CVE-2026-2116",
          "CVE-2026-2117",
          "CVE-2026-2122",
          "CVE-2025-15027",
          "CVE-2026-2130",
          "CVE-2026-2132",
          "CVE-2026-2133",
          "CVE-2026-2136",
          "CVE-2026-2158",
          "CVE-2026-2161",
          "CVE-2026-2164",
          "CVE-2026-2165",
          "CVE-2026-2166",
          "CVE-2026-2171",
          "CVE-2026-2172",
          "CVE-2026-2173",
          "CVE-2026-2174",
          "CVE-2026-2183",
          "CVE-2026-2184",
          "CVE-2026-2189",
          "CVE-2026-2190",
          "CVE-2026-2195",
          "CVE-2026-2196",
          "CVE-2026-2197",
          "CVE-2026-2198",
          "CVE-2026-2199",
          "CVE-2025-66602",
          "CVE-2025-66603",
          "CVE-2026-2211",
          "CVE-2026-2212",
          "CVE-2026-1615",
          "CVE-2026-2217",
          "CVE-2026-2220",
          "CVE-2026-2221",
          "CVE-2026-22903",
          "CVE-2026-22904",
          "CVE-2026-22906",
          "CVE-2026-2223",
          "CVE-2026-2225",
          "CVE-2026-25848",
          "CVE-2025-6830",
          "CVE-2026-25809",
          "CVE-2026-25814",
          "CVE-2026-25875",
          "CVE-2026-25893",
          "CVE-2026-25894",
          "CVE-2026-25895",
          "CVE-2026-25938",
          "CVE-2026-2095",
          "CVE-2026-2096",
          "CVE-2025-11242",
          "CVE-2026-23906",
          "CVE-2026-1774",
          "CVE-2026-21531",
          "CVE-2026-25993",
          "CVE-2026-1357",
          "CVE-2025-66277",
          "CVE-2025-8025",
          "CVE-2025-12059",
          "CVE-2026-2248",
          "CVE-2026-2249",
          "CVE-2026-24789",
          "CVE-2026-25084",
          "CVE-2025-69874",
          "CVE-2025-70085",
          "CVE-2025-69872",
          "CVE-2020-37153",
          "CVE-2020-37172",
          "CVE-2020-37176"
        ],
        "D7_selected": [
          "CVE-2025-61492",
          "CVE-2026-21858",
          "CVE-2025-70974",
          "CVE-2025-64090",
          "CVE-2025-64093",
          "CVE-2025-65091",
          "CVE-2025-52694",
          "CVE-2025-63314",
          "CVE-2025-40805",
          "CVE-2026-0881",
          "CVE-2025-68271",
          "CVE-2026-22686",
          "CVE-2026-23550",
          "CVE-2025-61937",
          "CVE-2026-23800",
          "CVE-2026-21962",
          "CVE-2025-69828",
          "CVE-2025-4320",
          "CVE-2026-23830",
          "CVE-2025-57792",
          "CVE-2026-24897",
          "CVE-2026-1699",
          "CVE-2026-25142",
          "CVE-2025-70841",
          "CVE-2025-10878",
          "CVE-2026-25150",
          "CVE-2026-1633",
          "CVE-2025-68121",
          "CVE-2026-25725",
          "CVE-2026-25520",
          "CVE-2026-25586",
          "CVE-2026-25587",
          "CVE-2026-25641",
          "CVE-2026-25632",
          "CVE-2025-64075",
          "CVE-2026-26216",
          "CVE-2025-69770",
          "CVE-2026-2577",
          "CVE-2025-14009",
          "CVE-2025-30411",
          "CVE-2025-30412",
          "CVE-2025-30416",
          "CVE-2021-35402",
          "CVE-2026-27211",
          "CVE-2026-23693",
          "CVE-2026-2760",
          "CVE-2026-2761",
          "CVE-2026-2768",
          "CVE-2026-2776",
          "CVE-2026-2778",
          "CVE-2026-27597",
          "CVE-2026-20079",
          "CVE-2026-29128",
          "CVE-2026-0848",
          "CVE-2025-48611",
          "CVE-2026-30966",
          "CVE-2026-27897",
          "CVE-2026-31852",
          "CVE-2026-31957",
          "CVE-2026-3611",
          "CVE-2026-26954",
          "CVE-2026-32737",
          "CVE-2026-22557",
          "CVE-2026-26138",
          "CVE-2026-30836",
          "CVE-2026-32169",
          "CVE-2026-33128",
          "CVE-2026-3587",
          "CVE-2026-33478",
          "CVE-2026-4688",
          "CVE-2026-4689",
          "CVE-2026-4692",
          "CVE-2026-4725",
          "CVE-2026-33494",
          "CVE-2026-30302",
          "CVE-2025-15379",
          "CVE-2026-28505",
          "CVE-2026-34162",
          "CVE-2025-31048",
          "CVE-2025-30996",
          "CVE-2026-21877",
          "CVE-2026-22688",
          "CVE-2025-46066",
          "CVE-2026-22252",
          "CVE-2026-0501",
          "CVE-2026-22907",
          "CVE-2025-67084",
          "CVE-2026-22797",
          "CVE-2026-23836",
          "CVE-2026-22844",
          "CVE-2026-0933",
          "CVE-2025-62050",
          "CVE-2025-62056",
          "CVE-2025-67968",
          "CVE-2025-68909",
          "CVE-2025-68910",
          "CVE-2025-68986",
          "CVE-2026-24304",
          "CVE-2025-70983",
          "CVE-2016-15057",
          "CVE-2025-70982",
          "CVE-2026-1470",
          "CVE-2026-22039",
          "CVE-2026-24841",
          "CVE-2025-57795",
          "CVE-2025-68662",
          "CVE-2026-0963",
          "CVE-2026-23515",
          "CVE-2026-25049",
          "CVE-2026-25052",
          "CVE-2026-25053",
          "CVE-2026-25115",
          "CVE-2026-25592",
          "CVE-2026-25763",
          "CVE-2026-1868",
          "CVE-2026-0488",
          "CVE-2026-26009",
          "CVE-2026-26268",
          "CVE-2025-70830",
          "CVE-2026-26030",
          "CVE-2025-67979",
          "CVE-2025-68549",
          "CVE-2025-69403",
          "CVE-2026-27112",
          "CVE-2026-27574",
          "CVE-2025-11165",
          "CVE-2026-27626",
          "CVE-2025-62878",
          "CVE-2026-27495",
          "CVE-2026-27577",
          "CVE-2026-27941",
          "CVE-2026-27952",
          "CVE-2026-27965",
          "CVE-2026-2749",
          "CVE-2026-28286",
          "CVE-2026-24848",
          "CVE-2025-68553",
          "CVE-2025-68554",
          "CVE-2025-68555",
          "CVE-2026-22390",
          "CVE-2026-24960",
          "CVE-2026-28466",
          "CVE-2026-30887",
          "CVE-2026-30921",
          "CVE-2026-30956",
          "CVE-2026-30957",
          "CVE-2025-66956",
          "CVE-2026-27591",
          "CVE-2026-21666",
          "CVE-2026-21667",
          "CVE-2026-21669",
          "CVE-2026-21708",
          "CVE-2026-32306",
          "CVE-2026-32621",
          "CVE-2026-32731",
          "CVE-2026-26137",
          "CVE-2026-22172",
          "CVE-2026-32048",
          "CVE-2026-33309",
          "CVE-2026-25345",
          "CVE-2026-25366",
          "CVE-2026-25413",
          "CVE-2026-27044",
          "CVE-2026-32482",
          "CVE-2026-32523",
          "CVE-2026-32525",
          "CVE-2026-32536",
          "CVE-2026-33396",
          "CVE-2026-33897",
          "CVE-2026-33873",
          "CVE-2026-32922",
          "CVE-2026-33030",
          "CVE-2026-34156",
          "CVE-2026-33579",
          "CVE-2026-0544",
          "CVE-2025-15407",
          "CVE-2025-15408",
          "CVE-2025-15409",
          "CVE-2025-15410",
          "CVE-2025-15420",
          "CVE-2025-14998",
          "CVE-2025-15434",
          "CVE-2025-15435",
          "CVE-2025-15436",
          "CVE-2025-65125",
          "CVE-2025-67268",
          "CVE-2026-0568",
          "CVE-2026-0569",
          "CVE-2026-0570",
          "CVE-2026-21446",
          "CVE-2026-21448",
          "CVE-2026-21450",
          "CVE-2026-0575",
          "CVE-2026-0576",
          "CVE-2026-0577",
          "CVE-2026-0578",
          "CVE-2026-0579",
          "CVE-2026-0581",
          "CVE-2026-0583",
          "CVE-2026-0584",
          "CVE-2026-0585",
          "CVE-2026-0590",
          "CVE-2026-0591",
          "CVE-2026-0592",
          "CVE-2025-15026",
          "CVE-2025-15029",
          "CVE-2025-14346",
          "CVE-2026-0605",
          "CVE-2026-0606",
          "CVE-2026-0607",
          "CVE-2025-15444",
          "CVE-2025-15385",
          "CVE-2026-21675",
          "CVE-2025-14996",
          "CVE-2025-15001",
          "CVE-2020-36912",
          "CVE-2020-36923",
          "CVE-2020-36925",
          "CVE-2025-60262",
          "CVE-2025-65212",
          "CVE-2025-39477",
          "CVE-2025-60534",
          "CVE-2025-14942",
          "CVE-2025-15471",
          "CVE-2025-15018",
          "CVE-2025-47552",
          "CVE-2026-21679",
          "CVE-2026-21854",
          "CVE-2026-22184",
          "CVE-2026-22189",
          "CVE-2025-69264",
          "CVE-2017-20216",
          "CVE-2019-25268",
          "CVE-2019-25282",
          "CVE-2026-21875",
          "CVE-2019-25296",
          "CVE-2026-0700",
          "CVE-2025-12549",
          "CVE-2025-12550",
          "CVE-2025-14358",
          "CVE-2025-14359",
          "CVE-2025-14360",
          "CVE-2025-14429",
          "CVE-2025-14430",
          "CVE-2025-14431",
          "CVE-2025-22509",
          "CVE-2025-22707",
          "CVE-2025-22708",
          "CVE-2025-22712",
          "CVE-2025-22713",
          "CVE-2025-22728",
          "CVE-2025-23504",
          "CVE-2025-23993",
          "CVE-2025-67910",
          "CVE-2025-67911",
          "CVE-2025-67913",
          "CVE-2025-67915",
          "CVE-2025-67920",
          "CVE-2025-67921",
          "CVE-2025-67924",
          "CVE-2025-67928",
          "CVE-2025-62877",
          "CVE-2025-69258",
          "CVE-2026-21891",
          "CVE-2026-22043",
          "CVE-2025-55125",
          "CVE-2025-61246",
          "CVE-2025-61548",
          "CVE-2025-67825",
          "CVE-2026-22234",
          "CVE-2025-67325",
          "CVE-2025-66913",
          "CVE-2026-0732",
          "CVE-2025-14736",
          "CVE-2025-66050",
          "CVE-2025-14598",
          "CVE-2025-69542",
          "CVE-2025-70161",
          "CVE-2025-15500",
          "CVE-2026-22584",
          "CVE-2025-15501",
          "CVE-2026-0821",
          "CVE-2026-0851",
          "CVE-2026-0852",
          "CVE-2025-69269",
          "CVE-2025-69270",
          "CVE-2025-65552",
          "CVE-2025-46070",
          "CVE-2026-22781",
          "CVE-2025-66802",
          "CVE-2025-67147",
          "CVE-2025-29329",
          "CVE-2025-10915",
          "CVE-2026-0879",
          "CVE-2026-0884",
          "CVE-2026-0892",
          "CVE-2025-65783",
          "CVE-2025-69991",
          "CVE-2025-69992",
          "CVE-2025-25249",
          "CVE-2025-47855",
          "CVE-2025-64155",
          "CVE-2020-36911",
          "CVE-2022-50893",
          "CVE-2022-50894",
          "CVE-2022-50912",
          "CVE-2022-50919",
          "CVE-2022-50922",
          "CVE-2022-50925",
          "CVE-2022-50926",
          "CVE-2022-50935",
          "CVE-2023-54328",
          "CVE-2023-54329",
          "CVE-2023-54330",
          "CVE-2023-54334",
          "CVE-2023-54335",
          "CVE-2023-54339",
          "CVE-2025-14301",
          "CVE-2025-14502",
          "CVE-2025-37184",
          "CVE-2025-70968",
          "CVE-2026-22852",
          "CVE-2026-22853",
          "CVE-2026-22854",
          "CVE-2026-22857",
          "CVE-2021-47753",
          "CVE-2021-47755",
          "CVE-2021-47772",
          "CVE-2021-47774",
          "CVE-2021-47781",
          "CVE-2021-47819",
          "CVE-2025-67079",
          "CVE-2025-62193",
          "CVE-2025-66417",
          "CVE-2026-22249",
          "CVE-2025-70892",
          "CVE-2026-22864",
          "CVE-2021-47785",
          "CVE-2021-47796",
          "CVE-2021-47798",
          "CVE-2025-14231",
          "CVE-2025-14232",
          "CVE-2025-14233",
          "CVE-2025-14234",
          "CVE-2025-14235",
          "CVE-2025-14236",
          "CVE-2025-14237",
          "CVE-2025-62581",
          "CVE-2025-62582",
          "CVE-2026-1019",
          "CVE-2026-1021",
          "CVE-2026-0975",
          "CVE-2025-60021",
          "CVE-2025-59870",
          "CVE-2025-14894",
          "CVE-2026-23744",
          "CVE-2025-15403",
          "CVE-2025-10484",
          "CVE-2026-0610",
          "CVE-2026-1162",
          "CVE-2026-23837",
          "CVE-2026-0905",
          "CVE-2026-0906",
          "CVE-2026-0907",
          "CVE-2026-1221",
          "CVE-2025-14533",
          "CVE-2025-36418",
          "CVE-2025-64087",
          "CVE-2025-65482",
          "CVE-2025-55423",
          "CVE-2025-56005",
          "CVE-2026-21969",
          "CVE-2025-15521",
          "CVE-2021-47748",
          "CVE-2021-47851",
          "CVE-2021-47854",
          "CVE-2021-47875",
          "CVE-2025-69762",
          "CVE-2025-69763",
          "CVE-2025-69766",
          "CVE-2026-23524",
          "CVE-2026-0920",
          "CVE-2026-1331",
          "CVE-2025-69764",
          "CVE-2025-47474",
          "CVE-2025-49055",
          "CVE-2025-49994",
          "CVE-2025-50002",
          "CVE-2025-50003",
          "CVE-2025-54003",
          "CVE-2025-67617",
          "CVE-2025-68001",
          "CVE-2025-68869",
          "CVE-2025-69052",
          "CVE-2025-69079",
          "CVE-2025-69101",
          "CVE-2026-22278",
          "CVE-2026-23975",
          "CVE-2026-23978",
          "CVE-2026-24371",
          "CVE-2025-56590",
          "CVE-2026-24306",
          "CVE-2025-15061",
          "CVE-2025-15063",
          "CVE-2026-0755",
          "CVE-2026-0756",
          "CVE-2026-0759",
          "CVE-2026-0760",
          "CVE-2026-0761",
          "CVE-2026-0763",
          "CVE-2026-0764",
          "CVE-2026-0768",
          "CVE-2026-0769",
          "CVE-2026-0770",
          "CVE-2026-0773",
          "CVE-2026-24515",
          "CVE-2026-1363",
          "CVE-2026-1364",
          "CVE-2026-24531",
          "CVE-2021-47891",
          "CVE-2022-25369",
          "CVE-2025-67229",
          "CVE-2025-70457",
          "CVE-2026-22582",
          "CVE-2026-22583",
          "CVE-2026-22585",
          "CVE-2026-22586",
          "CVE-2025-13952",
          "CVE-2025-13374",
          "CVE-2026-1412",
          "CVE-2026-1413",
          "CVE-2026-1414",
          "CVE-2026-1420",
          "CVE-2026-1422",
          "CVE-2026-1423",
          "CVE-2026-24429",
          "CVE-2026-24436",
          "CVE-2026-22709",
          "CVE-2026-24830",
          "CVE-2020-36940",
          "CVE-2020-36941",
          "CVE-2020-36948",
          "CVE-2021-47900",
          "CVE-2021-47901",
          "CVE-2025-15467",
          "CVE-2025-69565",
          "CVE-2026-24832",
          "CVE-2026-24872",
          "CVE-2025-69559",
          "CVE-2025-69562",
          "CVE-2025-69563",
          "CVE-2025-69564",
          "CVE-2026-22262",
          "CVE-2025-21589",
          "CVE-2026-24770",
          "CVE-2025-40552",
          "CVE-2025-40553",
          "CVE-2025-40554",
          "CVE-2026-1056",
          "CVE-2025-61140",
          "CVE-2020-36961",
          "CVE-2020-36962",
          "CVE-2020-36964",
          "CVE-2020-36967",
          "CVE-2026-1534",
          "CVE-2026-1535",
          "CVE-2026-1545",
          "CVE-2020-36997",
          "CVE-2020-37000",
          "CVE-2020-37002",
          "CVE-2020-37010",
          "CVE-2020-37012",
          "CVE-2026-1589",
          "CVE-2026-1590",
          "CVE-2026-1593",
          "CVE-2026-1594",
          "CVE-2026-1595",
          "CVE-2026-1453",
          "CVE-2025-69929",
          "CVE-2026-1340",
          "CVE-2025-51958",
          "CVE-2019-25232",
          "CVE-2020-37027",
          "CVE-2020-37043",
          "CVE-2020-37050",
          "CVE-2020-37052",
          "CVE-2020-37056",
          "CVE-2026-25200",
          "CVE-2026-25202",
          "CVE-2025-15030",
          "CVE-2026-20418",
          "CVE-2022-50981",
          "CVE-2025-66480",
          "CVE-2026-22778",
          "CVE-2026-24465",
          "CVE-2025-5319",
          "CVE-2025-52626",
          "CVE-2025-57529",
          "CVE-2025-61506",
          "CVE-2025-63624",
          "CVE-2025-67186",
          "CVE-2025-67187",
          "CVE-2025-67188",
          "CVE-2025-69971",
          "CVE-2025-69981",
          "CVE-2025-69983",
          "CVE-2026-25234",
          "CVE-2026-25236",
          "CVE-2026-25237",
          "CVE-2026-25238",
          "CVE-2026-25240",
          "CVE-2026-25241",
          "CVE-2020-37065",
          "CVE-2020-37066",
          "CVE-2020-37067",
          "CVE-2020-37068",
          "CVE-2020-37069",
          "CVE-2020-37070",
          "CVE-2020-37071",
          "CVE-2020-37074",
          "CVE-2020-37075",
          "CVE-2020-37080",
          "CVE-2020-37082",
          "CVE-2020-37089",
          "CVE-2020-37090",
          "CVE-2020-37094",
          "CVE-2025-59818",
          "CVE-2025-5329",
          "CVE-2025-64712",
          "CVE-2026-25505",
          "CVE-2025-13375",
          "CVE-2026-25526",
          "CVE-2020-37119",
          "CVE-2020-37120",
          "CVE-2020-37123",
          "CVE-2020-37124",
          "CVE-2020-37125",
          "CVE-2020-37126",
          "CVE-2020-37129",
          "CVE-2020-37137",
          "CVE-2020-37138",
          "CVE-2026-1962",
          "CVE-2026-24300",
          "CVE-2026-24302",
          "CVE-2026-1499",
          "CVE-2026-21643",
          "CVE-2026-2011",
          "CVE-2026-2012",
          "CVE-2026-2013",
          "CVE-2026-2014",
          "CVE-2026-2017",
          "CVE-2026-2018",
          "CVE-2026-2057",
          "CVE-2026-2059",
          "CVE-2026-2060",
          "CVE-2026-25753",
          "CVE-2026-25544",
          "CVE-2026-25803",
          "CVE-2020-37095",
          "CVE-2020-37159",
          "CVE-2020-37161",
          "CVE-2020-37162",
          "CVE-2026-2073",
          "CVE-2026-2083",
          "CVE-2026-2087",
          "CVE-2026-2088",
          "CVE-2026-2089",
          "CVE-2026-2090",
          "CVE-2026-25560",
          "CVE-2026-2114",
          "CVE-2026-2115",
          "CVE-2026-2116",
          "CVE-2026-2117",
          "CVE-2025-15027",
          "CVE-2026-2132",
          "CVE-2026-2133",
          "CVE-2026-2136",
          "CVE-2026-2158",
          "CVE-2026-2161",
          "CVE-2026-2166",
          "CVE-2026-2171",
          "CVE-2026-2172",
          "CVE-2026-2173",
          "CVE-2026-2174",
          "CVE-2026-2189",
          "CVE-2026-2190",
          "CVE-2026-2195",
          "CVE-2026-2196",
          "CVE-2026-2197",
          "CVE-2026-2198",
          "CVE-2026-2199",
          "CVE-2026-2211",
          "CVE-2026-2212",
          "CVE-2026-1615",
          "CVE-2026-2217",
          "CVE-2026-2220",
          "CVE-2026-2221",
          "CVE-2026-22903",
          "CVE-2026-22904",
          "CVE-2026-22906",
          "CVE-2026-2223",
          "CVE-2026-2225",
          "CVE-2025-6830",
          "CVE-2026-25809",
          "CVE-2026-25875",
          "CVE-2026-25893",
          "CVE-2026-25894",
          "CVE-2026-25895",
          "CVE-2026-25938",
          "CVE-2026-2095",
          "CVE-2026-2096",
          "CVE-2025-11242",
          "CVE-2026-23906",
          "CVE-2026-1774",
          "CVE-2026-21531",
          "CVE-2026-1357",
          "CVE-2025-66277",
          "CVE-2025-8025",
          "CVE-2025-12059",
          "CVE-2026-2248",
          "CVE-2026-2249",
          "CVE-2026-24789",
          "CVE-2026-25084",
          "CVE-2025-69874",
          "CVE-2025-70085",
          "CVE-2025-69872",
          "CVE-2020-37153",
          "CVE-2020-37172",
          "CVE-2020-37176",
          "CVE-2020-37181",
          "CVE-2020-37183",
          "CVE-2020-37184",
          "CVE-2020-37186",
          "CVE-2026-26021",
          "CVE-2025-67135",
          "CVE-2026-1729",
          "CVE-2025-14892",
          "CVE-2025-10969",
          "CVE-2025-14014",
          "CVE-2025-70981",
          "CVE-2026-26218",
          "CVE-2025-70314",
          "CVE-2026-1358",
          "CVE-2019-25319",
          "CVE-2019-25321",
          "CVE-2019-25327",
          "CVE-2019-25337",
          "CVE-2020-37167",
          "CVE-2026-26190",
          "CVE-2025-69633",
          "CVE-2026-26273",
          "CVE-2026-1306",
          "CVE-2025-8572",
          "CVE-2026-1490",
          "CVE-2026-26366",
          "CVE-2026-26369",
          "CVE-2026-2521",
          "CVE-2026-2522",
          "CVE-2026-2527",
          "CVE-2026-2528",
          "CVE-2026-2529",
          "CVE-2026-2550",
          "CVE-2025-15578",
          "CVE-2026-2439",
          "CVE-2026-2616",
          "CVE-2026-23647",
          "CVE-2025-33089",
          "CVE-2026-1670",
          "CVE-2026-1937",
          "CVE-2026-1435",
          "CVE-2026-2654",
          "CVE-2026-2329",
          "CVE-2025-65791",
          "CVE-2025-70998",
          "CVE-2025-70149",
          "CVE-2025-70150",
          "CVE-2025-70152",
          "CVE-2019-25360",
          "CVE-2019-25361",
          "CVE-2019-25362",
          "CVE-2019-25364",
          "CVE-2019-25365",
          "CVE-2026-27174",
          "CVE-2026-27175",
          "CVE-2026-27179",
          "CVE-2026-27180",
          "CVE-2026-2686",
          "CVE-2025-12882",
          "CVE-2025-13563",
          "CVE-2025-13851",
          "CVE-2026-0926",
          "CVE-2026-1405",
          "CVE-2026-1994",
          "CVE-2026-25242",
          "CVE-2026-2689",
          "CVE-2026-2690",
          "CVE-2026-2691",
          "CVE-2026-23542",
          "CVE-2026-23549",
          "CVE-2025-15559",
          "CVE-2025-8350",
          "CVE-2025-9953",
          "CVE-2025-71243",
          "CVE-2026-26339",
          "CVE-2025-67304",
          "CVE-2025-67305",
          "CVE-2026-27476",
          "CVE-2026-27002",
          "CVE-2025-30410",
          "CVE-2025-10970",
          "CVE-2025-67995",
          "CVE-2025-67996",
          "CVE-2025-67997",
          "CVE-2025-68541",
          "CVE-2025-69301",
          "CVE-2025-69329",
          "CVE-2025-69370",
          "CVE-2025-69371",
          "CVE-2025-69372",
          "CVE-2025-69382",
          "CVE-2025-69404",
          "CVE-2025-69405",
          "CVE-2025-70831",
          "CVE-2026-22365",
          "CVE-2026-25715",
          "CVE-2026-26093",
          "CVE-2026-26725",
          "CVE-2026-2333",
          "CVE-2026-2848",
          "CVE-2019-25441",
          "CVE-2026-2038",
          "CVE-2026-2039",
          "CVE-2026-2635",
          "CVE-2026-27194",
          "CVE-2026-2865",
          "CVE-2026-2867",
          "CVE-2026-2912",
          "CVE-2026-2944",
          "CVE-2026-2952",
          "CVE-2019-25458",
          "CVE-2019-25459",
          "CVE-2026-2954",
          "CVE-2026-24494",
          "CVE-2026-2964",
          "CVE-2026-2983",
          "CVE-2025-70327",
          "CVE-2026-3062",
          "CVE-2026-3042",
          "CVE-2026-3046",
          "CVE-2026-25897",
          "CVE-2026-25968",
          "CVE-2026-25971",
          "CVE-2026-25983",
          "CVE-2026-25986",
          "CVE-2026-3053",
          "CVE-2025-13942",
          "CVE-2026-3057",
          "CVE-2026-3068"
        ],
        "absolute_rank_movement_median": 0.03428005284015852,
        "absolute_rank_movement_p90": 0.05105680317040951,
        "entered": 152,
        "exited": 152,
        "stayed": 606,
        "turnover": 0.20052770448548818
      },
      "EPSS_OPERATIONAL": {
        "D30_selected": [
          "CVE-2022-25369",
          "CVE-2025-71243",
          "CVE-2026-27180",
          "CVE-2026-27174",
          "CVE-2025-14558",
          "CVE-2026-29058",
          "CVE-2026-1340",
          "CVE-2026-27175",
          "CVE-2026-2329",
          "CVE-2016-15057",
          "CVE-2026-1492",
          "CVE-2026-1557",
          "CVE-2026-2025",
          "CVE-2026-2413",
          "CVE-2026-4257",
          "CVE-2026-27971",
          "CVE-2023-7337",
          "CVE-2026-2493",
          "CVE-2026-22200",
          "CVE-2026-3584",
          "CVE-2026-28289",
          "CVE-2026-0926",
          "CVE-2026-21877",
          "CVE-2026-27483",
          "CVE-2026-25512",
          "CVE-2026-23744",
          "CVE-2025-71260",
          "CVE-2026-1581",
          "CVE-2020-37123",
          "CVE-2026-22739",
          "CVE-2026-33478",
          "CVE-2025-40553",
          "CVE-2025-61489",
          "CVE-2026-34156",
          "CVE-2026-33032",
          "CVE-2026-2033",
          "CVE-2025-52694",
          "CVE-2026-31816",
          "CVE-2026-1357",
          "CVE-2026-1601",
          "CVE-2026-23550",
          "CVE-2025-40554",
          "CVE-2026-33340",
          "CVE-2026-4020",
          "CVE-2026-1687",
          "CVE-2026-21858",
          "CVE-2025-71257",
          "CVE-2026-23515",
          "CVE-2020-37088",
          "CVE-2025-40552",
          "CVE-2026-1207",
          "CVE-2026-1689",
          "CVE-2025-69971",
          "CVE-2025-29329",
          "CVE-2026-27944",
          "CVE-2026-32596",
          "CVE-2026-30928",
          "CVE-2026-34453",
          "CVE-2019-25579",
          "CVE-2026-29066",
          "CVE-2019-25441",
          "CVE-2026-5101",
          "CVE-2025-70328",
          "CVE-2026-32583",
          "CVE-2025-71259",
          "CVE-2025-71258",
          "CVE-2026-4497",
          "CVE-2026-2426",
          "CVE-2026-0641",
          "CVE-2026-25892",
          "CVE-2026-25667",
          "CVE-2025-32355",
          "CVE-2026-0829",
          "CVE-2026-0594",
          "CVE-2026-2256",
          "CVE-2026-5012",
          "CVE-2026-1149",
          "CVE-2026-1150",
          "CVE-2026-1326",
          "CVE-2026-2167",
          "CVE-2026-5102",
          "CVE-2026-5103",
          "CVE-2026-5104",
          "CVE-2026-5105",
          "CVE-2026-1192",
          "CVE-2026-1802",
          "CVE-2026-2533",
          "CVE-2026-2544",
          "CVE-2025-70327",
          "CVE-2026-3696",
          "CVE-2026-5176",
          "CVE-2019-25355",
          "CVE-2026-33526",
          "CVE-2026-0560",
          "CVE-2019-25574",
          "CVE-2026-32854",
          "CVE-2026-25828",
          "CVE-2026-2152",
          "CVE-2026-24105",
          "CVE-2026-1623",
          "CVE-2026-1761",
          "CVE-2026-22812",
          "CVE-2026-0760",
          "CVE-2026-0763",
          "CVE-2026-5020",
          "CVE-2026-5030",
          "CVE-2026-4271",
          "CVE-2026-3838",
          "CVE-2025-6225",
          "CVE-2026-2041",
          "CVE-2026-2042",
          "CVE-2026-0764",
          "CVE-2025-15061",
          "CVE-2026-20963",
          "CVE-2026-26114",
          "CVE-2026-23746",
          "CVE-2026-1066",
          "CVE-2026-2548",
          "CVE-2026-5183",
          "CVE-2026-5184",
          "CVE-2026-26220",
          "CVE-2020-37125",
          "CVE-2025-15060",
          "CVE-2026-26221",
          "CVE-2026-0761",
          "CVE-2026-0768",
          "CVE-2026-4611",
          "CVE-2026-21226",
          "CVE-2026-22553",
          "CVE-2026-3059",
          "CVE-2026-3060",
          "CVE-2026-20931",
          "CVE-2026-3680",
          "CVE-2026-0773",
          "CVE-2025-15499",
          "CVE-2026-26478",
          "CVE-2026-23864",
          "CVE-2020-37086",
          "CVE-2026-26829",
          "CVE-2026-30227",
          "CVE-2026-24107",
          "CVE-2026-24101",
          "CVE-2026-20098",
          "CVE-2026-21708",
          "CVE-2025-15500",
          "CVE-2025-15501",
          "CVE-2026-2043",
          "CVE-2026-27811",
          "CVE-2026-4092",
          "CVE-2025-62512",
          "CVE-2026-26222",
          "CVE-2025-15063",
          "CVE-2026-0756",
          "CVE-2026-0759",
          "CVE-2026-0769",
          "CVE-2026-33868",
          "CVE-2026-0794",
          "CVE-2026-24663",
          "CVE-2026-26791",
          "CVE-2026-26792",
          "CVE-2026-26795",
          "CVE-2026-26793",
          "CVE-2026-22755",
          "CVE-2026-22224",
          "CVE-2026-22225",
          "CVE-2026-22226",
          "CVE-2026-22227",
          "CVE-2026-1690",
          "CVE-2026-3301",
          "CVE-2026-28446",
          "CVE-2025-14675",
          "CVE-2026-0507",
          "CVE-2024-47886",
          "CVE-2025-65791",
          "CVE-2026-30313",
          "CVE-2026-30312",
          "CVE-2025-61880",
          "CVE-2025-69985",
          "CVE-2026-33396",
          "CVE-2026-5153",
          "CVE-2026-1638",
          "CVE-2026-2036",
          "CVE-2026-2037",
          "CVE-2026-0770",
          "CVE-2026-3843",
          "CVE-2026-26830",
          "CVE-2026-0581",
          "CVE-2026-27190",
          "CVE-2020-37090",
          "CVE-2025-67186",
          "CVE-2025-68455",
          "CVE-2026-0772",
          "CVE-2025-50857",
          "CVE-2022-40619",
          "CVE-2026-28794",
          "CVE-2026-3943",
          "CVE-2026-31809",
          "CVE-2026-3841",
          "CVE-2026-0404",
          "CVE-2021-47850",
          "CVE-2018-25181",
          "CVE-2025-13418",
          "CVE-2026-2635",
          "CVE-2022-50919",
          "CVE-2022-50893",
          "CVE-2025-54920",
          "CVE-2026-1735",
          "CVE-2020-37027",
          "CVE-2026-33476",
          "CVE-2026-28356",
          "CVE-2026-0787",
          "CVE-2025-15467",
          "CVE-2026-29042",
          "CVE-2026-3452",
          "CVE-2025-64075",
          "CVE-2026-30307",
          "CVE-2026-30311",
          "CVE-2026-30314",
          "CVE-2026-23524",
          "CVE-2022-50936",
          "CVE-2019-25630",
          "CVE-2025-47855",
          "CVE-2025-64120",
          "CVE-2025-63911",
          "CVE-2026-0785",
          "CVE-2026-0786",
          "CVE-2026-2847",
          "CVE-2026-24479",
          "CVE-2025-50193",
          "CVE-2025-50194",
          "CVE-2025-50195",
          "CVE-2025-50197",
          "CVE-2026-1548",
          "CVE-2026-31807",
          "CVE-2026-1499",
          "CVE-2019-25515",
          "CVE-2025-70329",
          "CVE-2026-2095",
          "CVE-2026-1296",
          "CVE-2026-32136",
          "CVE-2026-24770",
          "CVE-2026-2038",
          "CVE-2026-2039",
          "CVE-2020-36925",
          "CVE-2025-56005",
          "CVE-2025-61492",
          "CVE-2026-21570",
          "CVE-2026-28775",
          "CVE-2025-14997",
          "CVE-2026-26068",
          "CVE-2026-1547",
          "CVE-2026-26130",
          "CVE-2017-20216",
          "CVE-2025-63650",
          "CVE-2025-63652",
          "CVE-2025-63653",
          "CVE-2025-63656",
          "CVE-2025-63657",
          "CVE-2026-32917",
          "CVE-2025-63655",
          "CVE-2026-26279",
          "CVE-2026-22871",
          "CVE-2026-32985",
          "CVE-2026-27645",
          "CVE-2026-22781",
          "CVE-2026-3260",
          "CVE-2025-41709",
          "CVE-2025-14009",
          "CVE-2026-22903",
          "CVE-2026-28773",
          "CVE-2026-3064",
          "CVE-2026-3066",
          "CVE-2026-0765",
          "CVE-2026-0766",
          "CVE-2026-28411",
          "CVE-2019-25614",
          "CVE-2026-1327",
          "CVE-2020-37002",
          "CVE-2025-63651",
          "CVE-2026-5177",
          "CVE-2026-5178",
          "CVE-2025-15607",
          "CVE-2026-3227",
          "CVE-2025-14905",
          "CVE-2026-4415",
          "CVE-2019-25333",
          "CVE-2026-3083",
          "CVE-2025-67188",
          "CVE-2026-2421",
          "CVE-2026-26340",
          "CVE-2026-0625",
          "CVE-2026-3422",
          "CVE-2026-0755",
          "CVE-2025-62193",
          "CVE-2026-2743",
          "CVE-2026-1723",
          "CVE-2026-4809",
          "CVE-2026-22237",
          "CVE-2025-50196",
          "CVE-2026-3328",
          "CVE-2026-25539",
          "CVE-2025-67684",
          "CVE-2026-33935",
          "CVE-2026-21410",
          "CVE-2026-5023",
          "CVE-2026-30305",
          "CVE-2020-36907",
          "CVE-2026-21859",
          "CVE-2026-27597",
          "CVE-2025-55423",
          "CVE-2025-70141",
          "CVE-2026-4681",
          "CVE-2025-67325",
          "CVE-2021-47758",
          "CVE-2020-37071",
          "CVE-2026-2464",
          "CVE-2026-31975",
          "CVE-2025-64124",
          "CVE-2026-0791",
          "CVE-2026-0792",
          "CVE-2026-0793",
          "CVE-2025-70161",
          "CVE-2026-0848",
          "CVE-2021-47757",
          "CVE-2026-3101",
          "CVE-2023-54339",
          "CVE-2020-36911",
          "CVE-2026-28429",
          "CVE-2025-66687",
          "CVE-2023-7334",
          "CVE-2012-10064",
          "CVE-2025-33245",
          "CVE-2026-26208",
          "CVE-2025-14213",
          "CVE-2026-3179",
          "CVE-2025-67113",
          "CVE-2026-30869",
          "CVE-2019-25646",
          "CVE-2021-47851",
          "CVE-2026-26122",
          "CVE-2026-30302",
          "CVE-2025-15472",
          "CVE-2026-2742",
          "CVE-2022-50939",
          "CVE-2026-3047",
          "CVE-2026-22187",
          "CVE-2019-25438",
          "CVE-2020-36939",
          "CVE-2025-13957",
          "CVE-2026-22786",
          "CVE-2026-27498",
          "CVE-2026-26831",
          "CVE-2025-12107",
          "CVE-2026-0762",
          "CVE-2025-15579",
          "CVE-2026-21310",
          "CVE-2020-36910",
          "CVE-2026-21854",
          "CVE-2026-1470",
          "CVE-2026-25166",
          "CVE-2026-33718",
          "CVE-2021-47778",
          "CVE-2025-57622",
          "CVE-2025-67114",
          "CVE-2026-26833",
          "CVE-2025-53477",
          "CVE-2019-25352",
          "CVE-2025-59059",
          "CVE-2026-28507",
          "CVE-2026-21665",
          "CVE-2017-20215",
          "CVE-2026-2629",
          "CVE-2026-22241",
          "CVE-2026-22898",
          "CVE-2020-37032",
          "CVE-2025-67076",
          "CVE-2026-32238",
          "CVE-2025-50187",
          "CVE-2026-30703",
          "CVE-2026-28288",
          "CVE-2026-1277",
          "CVE-2026-2080",
          "CVE-2026-2118",
          "CVE-2026-2182",
          "CVE-2026-2188",
          "CVE-2026-2615",
          "CVE-2026-3612",
          "CVE-2019-25289",
          "CVE-2025-68715",
          "CVE-2026-3485",
          "CVE-2026-21536",
          "CVE-2026-22897",
          "CVE-2026-3839",
          "CVE-2026-32306",
          "CVE-2021-47888",
          "CVE-2018-25183",
          "CVE-2018-25195",
          "CVE-2018-25204",
          "CVE-2026-0854",
          "CVE-2026-0855",
          "CVE-2026-28342",
          "CVE-2026-33483",
          "CVE-2026-27206",
          "CVE-2026-3040",
          "CVE-2025-69542",
          "CVE-2025-15502",
          "CVE-2021-35402",
          "CVE-2025-40697",
          "CVE-2022-50950",
          "CVE-2026-2527",
          "CVE-2026-2528",
          "CVE-2026-2529",
          "CVE-2026-4228",
          "CVE-2020-36875",
          "CVE-2026-27476",
          "CVE-2025-25652",
          "CVE-2025-14502",
          "CVE-2026-23815",
          "CVE-2026-4253",
          "CVE-2025-64424",
          "CVE-2015-20120",
          "CVE-2025-66913",
          "CVE-2026-25548",
          "CVE-2026-30402",
          "CVE-2026-30303",
          "CVE-2025-68454",
          "CVE-2026-28778",
          "CVE-2026-22244",
          "CVE-2026-27744",
          "CVE-2026-21861",
          "CVE-2025-67160",
          "CVE-2026-22688",
          "CVE-2026-27728",
          "CVE-2025-59156",
          "CVE-2026-24888",
          "CVE-2022-50909",
          "CVE-2022-50910",
          "CVE-2026-3013",
          "CVE-2026-1668",
          "CVE-2025-70995",
          "CVE-2017-20224",
          "CVE-2026-1448",
          "CVE-2026-3099",
          "CVE-2023-54329",
          "CVE-2025-69902",
          "CVE-2026-3964",
          "CVE-2026-22901",
          "CVE-2026-21448",
          "CVE-2021-47748",
          "CVE-2026-0782",
          "CVE-2026-0783",
          "CVE-2026-0784",
          "CVE-2026-0795",
          "CVE-2026-0796",
          "CVE-2026-22205",
          "CVE-2026-34406",
          "CVE-2025-61937",
          "CVE-2025-59099",
          "CVE-2018-25178",
          "CVE-2025-70146",
          "CVE-2026-32060",
          "CVE-2026-30940",
          "CVE-2026-2131",
          "CVE-2026-2135",
          "CVE-2020-37186",
          "CVE-2026-2526",
          "CVE-2026-2530",
          "CVE-2026-2534",
          "CVE-2026-2535",
          "CVE-2026-2956",
          "CVE-2021-47921",
          "CVE-2026-2178",
          "CVE-2026-3484",
          "CVE-2019-25321",
          "CVE-2026-32748",
          "CVE-2026-26720",
          "CVE-2026-30741",
          "CVE-2026-32140",
          "CVE-2021-47904",
          "CVE-2025-14541",
          "CVE-2026-2560",
          "CVE-2025-69828",
          "CVE-2025-57794",
          "CVE-2026-1311",
          "CVE-2025-33243",
          "CVE-2026-3854",
          "CVE-2025-69252",
          "CVE-2025-66802",
          "CVE-2021-47794",
          "CVE-2026-32622",
          "CVE-2020-37041",
          "CVE-2025-20760",
          "CVE-2025-20761",
          "CVE-2025-20762",
          "CVE-2026-20761",
          "CVE-2026-28673",
          "CVE-2026-25510",
          "CVE-2026-5041",
          "CVE-2025-46070",
          "CVE-2026-23678",
          "CVE-2024-55022",
          "CVE-2026-29091",
          "CVE-2026-29102",
          "CVE-2026-33037",
          "CVE-2026-2035",
          "CVE-2025-20793",
          "CVE-2026-1063",
          "CVE-2026-1064",
          "CVE-2025-59793",
          "CVE-2026-24517",
          "CVE-2026-21658",
          "CVE-2026-4466",
          "CVE-2026-4467",
          "CVE-2026-4468",
          "CVE-2026-4537",
          "CVE-2026-4591",
          "CVE-2021-47802",
          "CVE-2025-33252",
          "CVE-2026-27794",
          "CVE-2026-25888",
          "CVE-2026-29103",
          "CVE-2019-25494",
          "CVE-2026-26190",
          "CVE-2025-69983",
          "CVE-2026-21531",
          "CVE-2026-25857",
          "CVE-2025-67089",
          "CVE-2026-24480",
          "CVE-2024-4027",
          "CVE-2026-22179",
          "CVE-2025-11157",
          "CVE-2025-14756",
          "CVE-2020-36967",
          "CVE-2026-28409",
          "CVE-2019-25513",
          "CVE-2025-15457",
          "CVE-2025-15458",
          "CVE-2026-22844",
          "CVE-2026-1505",
          "CVE-2026-2151",
          "CVE-2026-23647",
          "CVE-2020-37150",
          "CVE-2025-69248",
          "CVE-2026-31881",
          "CVE-2019-25325",
          "CVE-2026-2630",
          "CVE-2025-70150",
          "CVE-2026-26342",
          "CVE-2025-59468",
          "CVE-2020-37094",
          "CVE-2025-70073",
          "CVE-2026-21671",
          "CVE-2026-0558",
          "CVE-2025-67397",
          "CVE-2026-23877",
          "CVE-2026-20759",
          "CVE-2024-43035",
          "CVE-2020-37214",
          "CVE-2026-1305",
          "CVE-2024-55020",
          "CVE-2026-28769",
          "CVE-2026-21666",
          "CVE-2026-21667",
          "CVE-2022-50907",
          "CVE-2020-37084",
          "CVE-2026-3959",
          "CVE-2026-4198",
          "CVE-2026-4199",
          "CVE-2026-4496",
          "CVE-2026-5007",
          "CVE-2026-23735",
          "CVE-2026-3085",
          "CVE-2025-15471",
          "CVE-2025-69259",
          "CVE-2025-59470",
          "CVE-2026-2120",
          "CVE-2026-2157",
          "CVE-2026-2175",
          "CVE-2026-4192",
          "CVE-2026-4543",
          "CVE-2026-25643",
          "CVE-2025-64093",
          "CVE-2025-68271",
          "CVE-2025-70831",
          "CVE-2021-47788",
          "CVE-2025-69762",
          "CVE-2025-69763",
          "CVE-2025-69766",
          "CVE-2026-22799",
          "CVE-2025-10484",
          "CVE-2026-1729",
          "CVE-2026-25743",
          "CVE-2026-2628",
          "CVE-2026-1286",
          "CVE-2026-33647",
          "CVE-2022-50806",
          "CVE-2026-26009",
          "CVE-2025-65480",
          "CVE-2026-25817",
          "CVE-2026-34172",
          "CVE-2022-50932",
          "CVE-2026-26093",
          "CVE-2026-3053",
          "CVE-2026-21446",
          "CVE-2017-20212",
          "CVE-2026-2333",
          "CVE-2026-25070",
          "CVE-2026-3798",
          "CVE-2026-0847",
          "CVE-2019-25468",
          "CVE-2025-70952",
          "CVE-2026-3300",
          "CVE-2026-25195",
          "CVE-2026-21902",
          "CVE-2021-47770",
          "CVE-2026-2944",
          "CVE-2026-2952",
          "CVE-2026-2584",
          "CVE-2026-28792",
          "CVE-2026-25819",
          "CVE-2021-47903",
          "CVE-2026-21659",
          "CVE-2025-59706",
          "CVE-2025-59707",
          "CVE-2026-28776",
          "CVE-2026-28777",
          "CVE-2026-29119",
          "CVE-2026-21697",
          "CVE-2025-12548",
          "CVE-2022-50898",
          "CVE-2026-26216",
          "CVE-2025-50334",
          "CVE-2026-1222",
          "CVE-2026-2269",
          "CVE-2025-20794",
          "CVE-2026-4758",
          "CVE-2026-22766",
          "CVE-2026-30694",
          "CVE-2021-47812",
          "CVE-2020-37015",
          "CVE-2025-69906",
          "CVE-2023-54335",
          "CVE-2026-1202",
          "CVE-2026-1367",
          "CVE-2019-25610",
          "CVE-2026-2473",
          "CVE-2026-0542",
          "CVE-2025-69765",
          "CVE-2019-25296",
          "CVE-2025-60947",
          "CVE-2026-26832",
          "CVE-2026-25858",
          "CVE-2019-25465",
          "CVE-2026-32843",
          "CVE-2020-36963",
          "CVE-2026-1929",
          "CVE-2025-32991",
          "CVE-2021-47774",
          "CVE-2026-33336",
          "CVE-2025-33247",
          "CVE-2025-68717",
          "CVE-2025-66052",
          "CVE-2019-25506",
          "CVE-2026-4627",
          "CVE-2025-57795",
          "CVE-2026-2096",
          "CVE-2025-33241",
          "CVE-2019-25613",
          "CVE-2020-37012",
          "CVE-2025-11730",
          "CVE-2025-14287",
          "CVE-2026-33890",
          "CVE-2025-46068",
          "CVE-2026-30784",
          "CVE-2026-3826",
          "CVE-2026-25099",
          "CVE-2021-47846",
          "CVE-2026-20902",
          "CVE-2026-20910",
          "CVE-2026-21389",
          "CVE-2026-24689",
          "CVE-2026-24695",
          "CVE-2026-25109",
          "CVE-2018-25209",
          "CVE-2026-1021",
          "CVE-2026-2248",
          "CVE-2026-2249",
          "CVE-2026-21893",
          "CVE-2025-15568",
          "CVE-2026-21282",
          "CVE-2019-25499",
          "CVE-2026-23699",
          "CVE-2018-25223",
          "CVE-2020-36945",
          "CVE-2026-24728",
          "CVE-2026-34401",
          "CVE-2026-22792",
          "CVE-2026-27606",
          "CVE-2026-4499",
          "CVE-2026-0405",
          "CVE-2026-24457",
          "CVE-2026-21669",
          "CVE-2026-25823",
          "CVE-2026-20994",
          "CVE-2025-69260",
          "CVE-2026-31817",
          "CVE-2026-20998",
          "CVE-2023-7338",
          "CVE-2021-47772",
          "CVE-2026-1019",
          "CVE-2025-26385",
          "CVE-2026-1125",
          "CVE-2026-2084",
          "CVE-2026-2155",
          "CVE-2026-26235",
          "CVE-2025-70151",
          "CVE-2026-26746",
          "CVE-2019-25486",
          "CVE-2019-25647",
          "CVE-2026-0732",
          "CVE-2026-22265",
          "CVE-2019-25364",
          "CVE-2026-23600",
          "CVE-2026-3132",
          "CVE-2025-69534",
          "CVE-2026-3704",
          "CVE-2026-31957",
          "CVE-2026-25771",
          "CVE-2026-27953",
          "CVE-2019-25432",
          "CVE-2026-4252",
          "CVE-2025-67030",
          "CVE-2026-1730",
          "CVE-2026-2000",
          "CVE-2026-3533",
          "CVE-2026-4281",
          "CVE-2023-54330",
          "CVE-2025-12975",
          "CVE-2026-31882",
          "CVE-2021-47900",
          "CVE-2026-25769",
          "CVE-2026-33765",
          "CVE-2025-15240",
          "CVE-2019-25295",
          "CVE-2024-2356",
          "CVE-2026-2097",
          "CVE-2025-14844",
          "CVE-2026-25498",
          "CVE-2025-66944",
          "CVE-2026-28502",
          "CVE-2025-15379",
          "CVE-2025-69255",
          "CVE-2026-3192",
          "CVE-2026-30880",
          "CVE-2025-69262",
          "CVE-2026-2260",
          "CVE-2026-2001",
          "CVE-2026-0974"
        ],
        "D7_selected": [
          "CVE-2022-25369",
          "CVE-2025-14558",
          "CVE-2026-2329",
          "CVE-2016-15057",
          "CVE-2026-4257",
          "CVE-2026-2033",
          "CVE-2026-2493",
          "CVE-2020-37123",
          "CVE-2026-2413",
          "CVE-2026-27971",
          "CVE-2026-22739",
          "CVE-2025-71260",
          "CVE-2026-23550",
          "CVE-2026-4020",
          "CVE-2026-34156",
          "CVE-2026-1207",
          "CVE-2026-1149",
          "CVE-2026-1150",
          "CVE-2026-1326",
          "CVE-2025-71257",
          "CVE-2026-32596",
          "CVE-2026-0641",
          "CVE-2026-1547",
          "CVE-2026-1601",
          "CVE-2026-30227",
          "CVE-2026-3301",
          "CVE-2026-4497",
          "CVE-2025-61489",
          "CVE-2026-34453",
          "CVE-2019-25441",
          "CVE-2026-0581",
          "CVE-2026-4554",
          "CVE-2019-25579",
          "CVE-2026-21858",
          "CVE-2026-5101",
          "CVE-2025-70328",
          "CVE-2026-32583",
          "CVE-2026-2426",
          "CVE-2025-71258",
          "CVE-2026-1687",
          "CVE-2026-1689",
          "CVE-2026-2256",
          "CVE-2026-2041",
          "CVE-2026-2042",
          "CVE-2025-15502",
          "CVE-2026-5012",
          "CVE-2026-2167",
          "CVE-2026-5102",
          "CVE-2026-5103",
          "CVE-2026-5104",
          "CVE-2026-5105",
          "CVE-2026-1192",
          "CVE-2026-1802",
          "CVE-2026-2533",
          "CVE-2026-2544",
          "CVE-2025-71259",
          "CVE-2025-70327",
          "CVE-2026-1723",
          "CVE-2026-3696",
          "CVE-2026-5176",
          "CVE-2026-33478",
          "CVE-2026-24663",
          "CVE-2019-25574",
          "CVE-2026-1125",
          "CVE-2026-25828",
          "CVE-2025-15060",
          "CVE-2026-2152",
          "CVE-2026-33526",
          "CVE-2026-24105",
          "CVE-2026-0761",
          "CVE-2026-0768",
          "CVE-2025-29329",
          "CVE-2026-26130",
          "CVE-2026-3838",
          "CVE-2026-5020",
          "CVE-2026-5030",
          "CVE-2026-0760",
          "CVE-2026-0763",
          "CVE-2026-0764",
          "CVE-2026-0773",
          "CVE-2025-6225",
          "CVE-2026-1499",
          "CVE-2026-1066",
          "CVE-2026-2131",
          "CVE-2026-2548",
          "CVE-2026-5183",
          "CVE-2026-5184",
          "CVE-2026-2635",
          "CVE-2026-4499",
          "CVE-2026-32854",
          "CVE-2026-0770",
          "CVE-2026-0794",
          "CVE-2026-4092",
          "CVE-2026-32748",
          "CVE-2025-15063",
          "CVE-2026-0755",
          "CVE-2026-0756",
          "CVE-2026-0759",
          "CVE-2026-0787",
          "CVE-2026-22553",
          "CVE-2026-2130",
          "CVE-2026-0769",
          "CVE-2026-2184",
          "CVE-2026-2178",
          "CVE-2026-3680",
          "CVE-2026-26478",
          "CVE-2026-1327",
          "CVE-2025-32355",
          "CVE-2026-23515",
          "CVE-2020-37086",
          "CVE-2020-37088",
          "CVE-2026-0786",
          "CVE-2026-2043",
          "CVE-2026-3059",
          "CVE-2026-4271",
          "CVE-2026-25892",
          "CVE-2026-24107",
          "CVE-2026-24101",
          "CVE-2026-22755",
          "CVE-2026-20098",
          "CVE-2025-15061",
          "CVE-2026-20931",
          "CVE-2026-0772",
          "CVE-2025-40553",
          "CVE-2026-27811",
          "CVE-2026-1548",
          "CVE-2026-1623",
          "CVE-2026-27944",
          "CVE-2022-50950",
          "CVE-2026-2036",
          "CVE-2026-2037",
          "CVE-2026-26222",
          "CVE-2026-4611",
          "CVE-2026-26791",
          "CVE-2026-26792",
          "CVE-2026-26795",
          "CVE-2026-26793",
          "CVE-2026-25643",
          "CVE-2026-33868",
          "CVE-2022-50932",
          "CVE-2026-0795",
          "CVE-2026-0796",
          "CVE-2026-26829",
          "CVE-2025-14675",
          "CVE-2024-47886",
          "CVE-2026-0785",
          "CVE-2025-15607",
          "CVE-2022-40619",
          "CVE-2025-65791",
          "CVE-2026-30313",
          "CVE-2026-30312",
          "CVE-2025-26385",
          "CVE-2026-33396",
          "CVE-2026-5153",
          "CVE-2026-1544",
          "CVE-2026-1596",
          "CVE-2026-1624",
          "CVE-2026-1625",
          "CVE-2026-4465",
          "CVE-2026-1638",
          "CVE-2026-33765",
          "CVE-2026-3841",
          "CVE-2025-63655",
          "CVE-2026-23864",
          "CVE-2026-32136",
          "CVE-2026-32985",
          "CVE-2026-28794",
          "CVE-2025-50857",
          "CVE-2026-25070",
          "CVE-2026-0507",
          "CVE-2026-26068",
          "CVE-2026-33728",
          "CVE-2026-27175",
          "CVE-2018-25181",
          "CVE-2026-3227",
          "CVE-2026-22871",
          "CVE-2026-33476",
          "CVE-2026-1735",
          "CVE-2020-37027",
          "CVE-2026-28356",
          "CVE-2026-28411",
          "CVE-2026-26331",
          "CVE-2026-29042",
          "CVE-2020-36911",
          "CVE-2026-0779",
          "CVE-2026-0780",
          "CVE-2026-0781",
          "CVE-2026-0782",
          "CVE-2026-0783",
          "CVE-2026-0784",
          "CVE-2026-28446",
          "CVE-2026-0791",
          "CVE-2026-0792",
          "CVE-2026-0793",
          "CVE-2026-23524",
          "CVE-2026-0765",
          "CVE-2026-0766",
          "CVE-2026-30305",
          "CVE-2026-30307",
          "CVE-2026-30311",
          "CVE-2026-30314",
          "CVE-2019-25630",
          "CVE-2025-67684",
          "CVE-2025-64424",
          "CVE-2026-27498",
          "CVE-2026-23746",
          "CVE-2025-47855",
          "CVE-2025-15467",
          "CVE-2025-64120",
          "CVE-2025-63911",
          "CVE-2026-3260",
          "CVE-2026-3060",
          "CVE-2026-26220",
          "CVE-2026-23744",
          "CVE-2026-0404",
          "CVE-2026-24479",
          "CVE-2025-50193",
          "CVE-2025-50194",
          "CVE-2025-50195",
          "CVE-2025-50197",
          "CVE-2026-3943",
          "CVE-2025-69985",
          "CVE-2025-46645",
          "CVE-2026-27606",
          "CVE-2020-36925",
          "CVE-2026-24770",
          "CVE-2026-20963",
          "CVE-2026-26114",
          "CVE-2026-26221",
          "CVE-2026-21570",
          "CVE-2026-28775",
          "CVE-2025-14997",
          "CVE-2020-37125",
          "CVE-2026-1357",
          "CVE-2026-32917",
          "CVE-2026-2038",
          "CVE-2026-2039",
          "CVE-2026-26279",
          "CVE-2026-3843",
          "CVE-2026-24897",
          "CVE-2026-22781",
          "CVE-2025-68455",
          "CVE-2026-22903",
          "CVE-2026-28773",
          "CVE-2019-25355",
          "CVE-2020-37002",
          "CVE-2025-66480",
          "CVE-2019-25614",
          "CVE-2026-5177",
          "CVE-2026-5178",
          "CVE-2026-0933",
          "CVE-2025-70329",
          "CVE-2026-1761",
          "CVE-2019-25333",
          "CVE-2026-26340",
          "CVE-2026-2421",
          "CVE-2026-3422",
          "CVE-2025-14009",
          "CVE-2025-62193",
          "CVE-2026-22224",
          "CVE-2026-22225",
          "CVE-2026-22226",
          "CVE-2026-22227",
          "CVE-2025-64075",
          "CVE-2026-2743",
          "CVE-2026-31975",
          "CVE-2026-4809",
          "CVE-2025-63650",
          "CVE-2025-63651",
          "CVE-2025-63652",
          "CVE-2025-63653",
          "CVE-2025-63656",
          "CVE-2025-63657",
          "CVE-2025-50196",
          "CVE-2026-3328",
          "CVE-2020-37034",
          "CVE-2026-3452",
          "CVE-2026-21226",
          "CVE-2026-21410",
          "CVE-2026-5023",
          "CVE-2020-36907",
          "CVE-2026-27597",
          "CVE-2026-1690",
          "CVE-2026-28697",
          "CVE-2025-54920",
          "CVE-2026-3083",
          "CVE-2026-4681",
          "CVE-2020-37071",
          "CVE-2025-64124",
          "CVE-2026-26093",
          "CVE-2026-4415",
          "CVE-2019-25515",
          "CVE-2026-0762",
          "CVE-2026-0848",
          "CVE-2025-13942",
          "CVE-2026-2095",
          "CVE-2026-3101",
          "CVE-2026-27148",
          "CVE-2026-28429",
          "CVE-2025-66687",
          "CVE-2026-2846",
          "CVE-2026-2847",
          "CVE-2020-37095",
          "CVE-2026-21893",
          "CVE-2012-10064",
          "CVE-2025-61880",
          "CVE-2026-28502",
          "CVE-2026-26208",
          "CVE-2025-14213",
          "CVE-2026-3179",
          "CVE-2025-67113",
          "CVE-2019-25646",
          "CVE-2026-34172",
          "CVE-2026-22244",
          "CVE-2026-28507",
          "CVE-2026-30302",
          "CVE-2026-22187",
          "CVE-2020-36939",
          "CVE-2025-13957",
          "CVE-2026-21708",
          "CVE-2026-22786",
          "CVE-2026-22898",
          "CVE-2026-26831",
          "CVE-2017-20216",
          "CVE-2025-15579",
          "CVE-2026-30869",
          "CVE-2026-21310",
          "CVE-2020-36910",
          "CVE-2026-26122",
          "CVE-2026-28807",
          "CVE-2021-47778",
          "CVE-2026-33942",
          "CVE-2026-26833",
          "CVE-2026-33937",
          "CVE-2026-0625",
          "CVE-2026-3047",
          "CVE-2026-25166",
          "CVE-2025-53477",
          "CVE-2019-25352",
          "CVE-2025-59059",
          "CVE-2026-4620",
          "CVE-2026-4622",
          "CVE-2026-21665",
          "CVE-2026-2629",
          "CVE-2026-27174",
          "CVE-2025-67076",
          "CVE-2026-3064",
          "CVE-2026-3065",
          "CVE-2026-3066",
          "CVE-2026-28769",
          "CVE-2026-32238",
          "CVE-2026-27966",
          "CVE-2025-50187",
          "CVE-2026-25887",
          "CVE-2026-30703",
          "CVE-2026-33701",
          "CVE-2026-2080",
          "CVE-2026-2118",
          "CVE-2026-2182",
          "CVE-2026-2188",
          "CVE-2026-2615",
          "CVE-2026-3612",
          "CVE-2026-3839",
          "CVE-2019-25289",
          "CVE-2026-3485",
          "CVE-2026-22897",
          "CVE-2018-25183",
          "CVE-2018-25195",
          "CVE-2018-25204",
          "CVE-2026-32306",
          "CVE-2026-33483",
          "CVE-2021-47758",
          "CVE-2021-47888",
          "CVE-2026-2464",
          "CVE-2026-22799",
          "CVE-2026-0854",
          "CVE-2026-0855",
          "CVE-2026-1428",
          "CVE-2026-27206",
          "CVE-2025-69542",
          "CVE-2025-14502",
          "CVE-2021-35402",
          "CVE-2026-33935",
          "CVE-2025-40697",
          "CVE-2026-1414",
          "CVE-2026-2527",
          "CVE-2026-2528",
          "CVE-2026-2529",
          "CVE-2026-28517",
          "CVE-2026-4228",
          "CVE-2020-36875",
          "CVE-2026-27476",
          "CVE-2025-67160",
          "CVE-2025-25652",
          "CVE-2026-23815",
          "CVE-2025-70141",
          "CVE-2026-27897",
          "CVE-2026-4253",
          "CVE-2026-25512",
          "CVE-2015-20120",
          "CVE-2026-3849",
          "CVE-2025-66913",
          "CVE-2026-25548",
          "CVE-2026-27194",
          "CVE-2026-21536",
          "CVE-2026-30402",
          "CVE-2026-30303",
          "CVE-2022-50919",
          "CVE-2026-32260",
          "CVE-2025-69612",
          "CVE-2026-34387",
          "CVE-2025-70952",
          "CVE-2026-27744",
          "CVE-2026-21861",
          "CVE-2026-27728",
          "CVE-2025-70995",
          "CVE-2022-50909",
          "CVE-2026-3013",
          "CVE-2025-61611",
          "CVE-2025-56005",
          "CVE-2025-12107",
          "CVE-2026-1448",
          "CVE-2025-69902",
          "CVE-2026-2584",
          "CVE-2026-3964",
          "CVE-2026-22901",
          "CVE-2026-21448",
          "CVE-2026-22241",
          "CVE-2025-70146",
          "CVE-2025-61937",
          "CVE-2026-26830",
          "CVE-2017-20215",
          "CVE-2026-25539",
          "CVE-2026-24892",
          "CVE-2026-32060",
          "CVE-2026-0596",
          "CVE-2026-2135",
          "CVE-2020-37186",
          "CVE-2026-2526",
          "CVE-2026-2530",
          "CVE-2026-2534",
          "CVE-2026-2535",
          "CVE-2026-2956",
          "CVE-2021-47921",
          "CVE-2026-3484",
          "CVE-2020-37041",
          "CVE-2020-37052",
          "CVE-2026-26720",
          "CVE-2026-30741",
          "CVE-2026-32140",
          "CVE-2021-47904",
          "CVE-2026-1470",
          "CVE-2026-33725",
          "CVE-2025-14541",
          "CVE-2025-61492",
          "CVE-2025-70161",
          "CVE-2026-2560",
          "CVE-2025-66802",
          "CVE-2025-69828",
          "CVE-2025-57794",
          "CVE-2026-0963",
          "CVE-2017-20224",
          "CVE-2025-33245",
          "CVE-2026-27636",
          "CVE-2025-33243",
          "CVE-2026-3854",
          "CVE-2019-25438",
          "CVE-2025-69252",
          "CVE-2021-47794",
          "CVE-2026-32622",
          "CVE-2025-20760",
          "CVE-2025-20761",
          "CVE-2025-20762",
          "CVE-2026-20761",
          "CVE-2026-29091",
          "CVE-2025-68454",
          "CVE-2026-28673",
          "CVE-2023-7334",
          "CVE-2026-5041",
          "CVE-2026-22688",
          "CVE-2025-46070",
          "CVE-2026-24841",
          "CVE-2026-23678",
          "CVE-2024-55022",
          "CVE-2026-33696",
          "CVE-2026-29102",
          "CVE-2023-54339",
          "CVE-2026-24728",
          "CVE-2025-52626",
          "CVE-2026-33037",
          "CVE-2025-20793",
          "CVE-2026-1063",
          "CVE-2026-1064",
          "CVE-2026-2000",
          "CVE-2026-2537",
          "CVE-2026-4466",
          "CVE-2026-4467",
          "CVE-2026-4468",
          "CVE-2026-4537",
          "CVE-2026-4591",
          "CVE-2026-21854",
          "CVE-2026-26190",
          "CVE-2025-67114",
          "CVE-2026-25475",
          "CVE-2026-27794",
          "CVE-2026-20998",
          "CVE-2026-20999",
          "CVE-2026-25888",
          "CVE-2026-29103",
          "CVE-2025-33252",
          "CVE-2026-21440",
          "CVE-2021-47748",
          "CVE-2021-47851",
          "CVE-2026-31957",
          "CVE-2026-23647",
          "CVE-2026-24480",
          "CVE-2024-4027",
          "CVE-2026-24517",
          "CVE-2026-24689",
          "CVE-2026-24695",
          "CVE-2026-25109",
          "CVE-2026-25111",
          "CVE-2026-25195",
          "CVE-2026-22179",
          "CVE-2025-11157",
          "CVE-2025-46644",
          "CVE-2020-36967",
          "CVE-2026-1505",
          "CVE-2025-63658",
          "CVE-2026-2151",
          "CVE-2019-25325",
          "CVE-2025-70150",
          "CVE-2026-26342",
          "CVE-2025-69248",
          "CVE-2026-1565",
          "CVE-2026-0558",
          "CVE-2026-22844",
          "CVE-2026-2630",
          "CVE-2026-21450",
          "CVE-2025-59468",
          "CVE-2025-70073",
          "CVE-2026-25893",
          "CVE-2025-67397",
          "CVE-2026-24516",
          "CVE-2026-20759",
          "CVE-2026-24788",
          "CVE-2026-2823",
          "CVE-2026-2824",
          "CVE-2026-33718",
          "CVE-2026-27483",
          "CVE-2020-37214",
          "CVE-2024-55020",
          "CVE-2026-21666",
          "CVE-2026-21667",
          "CVE-2022-50907",
          "CVE-2026-27180",
          "CVE-2026-3959",
          "CVE-2026-4198",
          "CVE-2026-4199",
          "CVE-2026-4496",
          "CVE-2026-5007",
          "CVE-2026-5125",
          "CVE-2025-59470",
          "CVE-2025-10484",
          "CVE-2026-2120",
          "CVE-2026-2129",
          "CVE-2026-2142",
          "CVE-2026-2143",
          "CVE-2026-2157",
          "CVE-2026-2175",
          "CVE-2026-28409",
          "CVE-2026-2628",
          "CVE-2026-28342",
          "CVE-2026-4192",
          "CVE-2026-4543",
          "CVE-2026-4399",
          "CVE-2025-64093",
          "CVE-2025-68271",
          "CVE-2025-70831",
          "CVE-2025-69762",
          "CVE-2025-69763",
          "CVE-2025-69766",
          "CVE-2026-31881",
          "CVE-2018-25221",
          "CVE-2026-25743",
          "CVE-2026-1286",
          "CVE-2026-32710",
          "CVE-2026-33647",
          "CVE-2026-21446",
          "CVE-2026-26009",
          "CVE-2025-65480",
          "CVE-2026-25817",
          "CVE-2026-2333",
          "CVE-2026-1615",
          "CVE-2026-22205",
          "CVE-2019-25468",
          "CVE-2026-3584",
          "CVE-2026-3300",
          "CVE-2022-50890",
          "CVE-2021-47770",
          "CVE-2026-1412",
          "CVE-2026-2944",
          "CVE-2026-2952",
          "CVE-2026-28792",
          "CVE-2026-25819",
          "CVE-2021-47903",
          "CVE-2026-20406",
          "CVE-2026-21659",
          "CVE-2026-21902",
          "CVE-2025-59706",
          "CVE-2025-59707",
          "CVE-2025-11002",
          "CVE-2026-3040",
          "CVE-2026-2742",
          "CVE-2025-12548",
          "CVE-2025-50334",
          "CVE-2026-1222",
          "CVE-2026-2269",
          "CVE-2025-20794",
          "CVE-2026-20401",
          "CVE-2026-20402",
          "CVE-2026-20403",
          "CVE-2026-20404",
          "CVE-2026-20405",
          "CVE-2026-20420",
          "CVE-2026-20421",
          "CVE-2026-20422",
          "CVE-2026-4758",
          "CVE-2025-13590",
          "CVE-2026-22766",
          "CVE-2026-30694",
          "CVE-2020-37015",
          "CVE-2025-69906",
          "CVE-2026-27613",
          "CVE-2019-25610",
          "CVE-2025-69820",
          "CVE-2026-2473",
          "CVE-2026-0542",
          "CVE-2025-69765",
          "CVE-2026-21628",
          "CVE-2026-3085",
          "CVE-2019-25296",
          "CVE-2025-55423",
          "CVE-2020-36963",
          "CVE-2025-14905",
          "CVE-2026-21671",
          "CVE-2025-60947",
          "CVE-2026-26832",
          "CVE-2019-25465",
          "CVE-2026-32843",
          "CVE-2026-1929",
          "CVE-2019-25506",
          "CVE-2025-32991",
          "CVE-2021-47772",
          "CVE-2021-47774",
          "CVE-2026-33336",
          "CVE-2025-14756",
          "CVE-2026-33890",
          "CVE-2025-66052",
          "CVE-2026-23852",
          "CVE-2026-4627",
          "CVE-2025-33247",
          "CVE-2018-25209",
          "CVE-2020-37012",
          "CVE-2026-26216",
          "CVE-2025-67325",
          "CVE-2025-46068",
          "CVE-2025-70457",
          "CVE-2026-3826",
          "CVE-2026-20995",
          "CVE-2026-25099",
          "CVE-2025-33241",
          "CVE-2026-20742",
          "CVE-2026-20902",
          "CVE-2026-20910",
          "CVE-2026-21389",
          "CVE-2019-25499",
          "CVE-2022-50806",
          "CVE-2022-50893",
          "CVE-2026-27947",
          "CVE-2026-21282",
          "CVE-2026-30940",
          "CVE-2025-13444",
          "CVE-2025-13447",
          "CVE-2026-23699",
          "CVE-2018-25223",
          "CVE-2025-57795",
          "CVE-2026-24457",
          "CVE-2026-25823",
          "CVE-2026-20994",
          "CVE-2026-4400",
          "CVE-2026-1311",
          "CVE-2026-1695",
          "CVE-2019-25494",
          "CVE-2026-31817",
          "CVE-2019-25486",
          "CVE-2023-7338",
          "CVE-2021-47854",
          "CVE-2026-1698",
          "CVE-2026-25510",
          "CVE-2026-2339",
          "CVE-2026-1021",
          "CVE-2026-1331",
          "CVE-2026-2084",
          "CVE-2026-2155",
          "CVE-2025-70151",
          "CVE-2026-26746",
          "CVE-2019-25647",
          "CVE-2026-0732",
          "CVE-2026-22265",
          "CVE-2025-69516",
          "CVE-2025-11730",
          "CVE-2019-25364",
          "CVE-2026-2330",
          "CVE-2026-3132",
          "CVE-2026-0847",
          "CVE-2026-3704",
          "CVE-2026-4281",
          "CVE-2025-41757",
          "CVE-2022-50898",
          "CVE-2022-50936",
          "CVE-2021-47757",
          "CVE-2026-1730",
          "CVE-2020-37090",
          "CVE-2026-1756",
          "CVE-2026-21658",
          "CVE-2026-3533",
          "CVE-2026-34202",
          "CVE-2023-54329",
          "CVE-2025-12975",
          "CVE-2021-47900",
          "CVE-2026-25769",
          "CVE-2019-25295",
          "CVE-2024-2356",
          "CVE-2026-2097",
          "CVE-2026-5121",
          "CVE-2026-27446",
          "CVE-2025-66944",
          "CVE-2025-68670",
          "CVE-2026-4395",
          "CVE-2025-59383",
          "CVE-2026-30880",
          "CVE-2025-69262",
          "CVE-2026-2260",
          "CVE-2026-2001",
          "CVE-2026-0974",
          "CVE-2026-32922",
          "CVE-2026-34401",
          "CVE-2020-36948",
          "CVE-2025-59384",
          "CVE-2026-23600",
          "CVE-2019-25513",
          "CVE-2026-25771",
          "CVE-2025-15379",
          "CVE-2025-59099",
          "CVE-2026-4164",
          "CVE-2020-37050",
          "CVE-2019-25321"
        ],
        "absolute_rank_movement_median": 0.0392338177014531,
        "absolute_rank_movement_p90": 0.18745046235138704,
        "entered": 117,
        "exited": 117,
        "stayed": 641,
        "turnover": 0.15435356200527706
      }
    }
  }
}


==> anc/adopted/stability_summary.csv <==
cohort,strategy,N_common,k_common,stayed,entered,exited,turnover,absolute_rank_movement_median,absolute_rank_movement_p90
2025,CVSS_OPERATIONAL,38362,1919,1447,472,472,0.24596143824908812,0.0283360704882563,0.03620864940955658
2025,EPSS_OPERATIONAL,38362,1919,1659,260,260,0.1354872329338197,0.005109355856208128,0.07551940773181096
Q1_2026,CVSS_OPERATIONAL,15141,758,606,152,152,0.20052770448548818,0.03428005284015852,0.05105680317040951
Q1_2026,EPSS_OPERATIONAL,15141,758,641,117,117,0.15435356200527706,0.0392338177014531,0.18745046235138704


==> anc/adopted/ties_by_budget.csv <==
cohort,cell,strategy,budget_percent,k,cutoff_score,A,T,r,a,q,minimum,maximum
2025,D30_AVAILABILITY_B01,CVSS_OPERATIONAL,1,384,9.8,241,3743,143,3,6,3,9
2025,D30_AVAILABILITY_B01,EPSS_OPERATIONAL,1,384,0.01711,383,1,1,8,0,8,8
2025,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,5,1919,9.8,241,3743,1678,3,6,3,9
2025,D30_AVAILABILITY_B05,EPSS_OPERATIONAL,5,1919,0.00284,1916,7,3,16,0,16,16
2025,D30_AVAILABILITY_B10,CVSS_OPERATIONAL,10,3837,9.8,241,3743,3596,3,6,3,9
2025,D30_AVAILABILITY_B10,EPSS_OPERATIONAL,10,3837,0.00132,3832,19,5,20,0,20,20
Q1_2026,D30_AVAILABILITY_B01,CVSS_OPERATIONAL,1,152,9.9,74,95,78,1,0,1,1
Q1_2026,D30_AVAILABILITY_B01,EPSS_OPERATIONAL,1,152,0.01005,151,3,1,2,0,2,2
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,5,758,9.8,169,1434,589,1,4,1,5
Q1_2026,D30_AVAILABILITY_B05,EPSS_OPERATIONAL,5,758,0.0024,754,5,4,3,0,3,3
Q1_2026,D30_AVAILABILITY_B10,CVSS_OPERATIONAL,10,1515,9.8,169,1434,1346,1,4,1,5
Q1_2026,D30_AVAILABILITY_B10,EPSS_OPERATIONAL,10,1515,0.00142,1508,15,7,3,0,3,3


==> anc/derived/diagnostics.json <==
{
  "positive_reconciliation": {
    "early_selection": [
      {
        "cohort": "2025",
        "count": 7,
        "selection_category": "BOTH_STRATEGIES",
        "subgroup_n": 22
      },
      {
        "cohort": "2025",
        "count": 3,
        "selection_category": "CVSS_ONLY",
        "subgroup_n": 22
      },
      {
        "cohort": "2025",
        "count": 3,
        "selection_category": "EPSS_ONLY",
        "subgroup_n": 22
      },
      {
        "cohort": "2025",
        "count": 9,
        "selection_category": "NEITHER_STRATEGY",
        "subgroup_n": 22
      },
      {
        "cohort": "Q1_2026",
        "count": 2,
        "selection_category": "BOTH_STRATEGIES",
        "subgroup_n": 6
      },
      {
        "cohort": "Q1_2026",
        "count": 0,
        "selection_category": "CVSS_ONLY",
        "subgroup_n": 6
      },
      {
        "cohort": "Q1_2026",
        "count": 2,
        "selection_category": "EPSS_ONLY",
        "subgroup_n": 6
      },
      {
        "cohort": "Q1_2026",
        "count": 2,
        "selection_category": "NEITHER_STRATEGY",
        "subgroup_n": 6
      }
    ],
    "rows": [
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2023-43000",
        "days_from_NVD_publication_to_KEV": 120,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-03-05",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-11-05"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2024-58136",
        "days_from_NVD_publication_to_KEV": 22,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "NEITHER_STRATEGY",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-05-02",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-04-10"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-10035",
        "days_from_NVD_publication_to_KEV": 11,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "BOTH_STRATEGIES",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-09-29",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-09-18"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-11371",
        "days_from_NVD_publication_to_KEV": 26,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "NEITHER_STRATEGY",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-11-04",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-10-09"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-11953",
        "days_from_NVD_publication_to_KEV": 94,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-02-05",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-11-03"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-14847",
        "days_from_NVD_publication_to_KEV": 10,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "NEITHER_STRATEGY",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-12-29",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-12-19"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-20281",
        "days_from_NVD_publication_to_KEV": 33,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-07-28",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-06-25"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-20337",
        "days_from_NVD_publication_to_KEV": 12,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "CVSS_ONLY",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-07-28",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-07-16"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-21042",
        "days_from_NVD_publication_to_KEV": 59,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-11-10",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-09-12"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-21043",
        "days_from_NVD_publication_to_KEV": 20,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "NEITHER_STRATEGY",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-10-02",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-09-12"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-26399",
        "days_from_NVD_publication_to_KEV": 167,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-03-09",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-09-23"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": true,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-2746",
        "days_from_NVD_publication_to_KEV": 210,
        "difference_reason": "KEV_AFTER_OTHER_WINDOW",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 0,
        "kev_date_added": "2025-10-20",
        "positive_set_group": "D30_ONLY",
        "publication_date_utc": "2025-03-24"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": true,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-2747",
        "days_from_NVD_publication_to_KEV": 210,
        "difference_reason": "KEV_AFTER_OTHER_WINDOW",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 0,
        "kev_date_added": "2025-10-20",
        "positive_set_group": "D30_ONLY",
        "publication_date_utc": "2025-03-24"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-2775",
        "days_from_NVD_publication_to_KEV": 76,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-07-22",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-05-07"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-2776",
        "days_from_NVD_publication_to_KEV": 76,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-07-22",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-05-07"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-27920",
        "days_from_NVD_publication_to_KEV": 14,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "BOTH_STRATEGIES",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-05-19",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-05-05"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-32433",
        "days_from_NVD_publication_to_KEV": 54,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-06-09",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-04-16"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-32463",
        "days_from_NVD_publication_to_KEV": 91,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-09-29",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-06-30"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-3248",
        "days_from_NVD_publication_to_KEV": 28,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "BOTH_STRATEGIES",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-05-05",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-04-07"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-33073",
        "days_from_NVD_publication_to_KEV": 132,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-10-20",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-06-10"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-34028",
        "days_from_NVD_publication_to_KEV": 10,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "BOTH_STRATEGIES",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-05-02",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-04-22"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-34291",
        "days_from_NVD_publication_to_KEV": 167,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-05-21",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-12-05"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-35939",
        "days_from_NVD_publication_to_KEV": 26,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "NEITHER_STRATEGY",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-06-02",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-05-07"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-37164",
        "days_from_NVD_publication_to_KEV": 22,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "BOTH_STRATEGIES",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-01-07",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-12-16"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-38352",
        "days_from_NVD_publication_to_KEV": 44,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-09-04",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-07-22"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-3935",
        "days_from_NVD_publication_to_KEV": 38,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-06-02",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-04-25"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-4008",
        "days_from_NVD_publication_to_KEV": 134,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-10-02",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-05-21"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-41244",
        "days_from_NVD_publication_to_KEV": 31,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-10-30",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-09-29"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-42599",
        "days_from_NVD_publication_to_KEV": 10,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "BOTH_STRATEGIES",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-04-28",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-04-18"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-43510",
        "days_from_NVD_publication_to_KEV": 98,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-03-20",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-12-12"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-43520",
        "days_from_NVD_publication_to_KEV": 98,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-03-20",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-12-12"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-4632",
        "days_from_NVD_publication_to_KEV": 9,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "CVSS_ONLY",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-05-22",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-05-13"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-47827",
        "days_from_NVD_publication_to_KEV": 131,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-10-14",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-06-05"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-48384",
        "days_from_NVD_publication_to_KEV": 48,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-08-25",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-07-08"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-48703",
        "days_from_NVD_publication_to_KEV": 46,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-11-04",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-09-19"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-48927",
        "days_from_NVD_publication_to_KEV": 34,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-07-01",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-05-28"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-48928",
        "days_from_NVD_publication_to_KEV": 34,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-07-01",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-05-28"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-49704",
        "days_from_NVD_publication_to_KEV": 14,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "NEITHER_STRATEGY",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-07-22",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-07-08"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-49706",
        "days_from_NVD_publication_to_KEV": 14,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "NEITHER_STRATEGY",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-07-22",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-07-08"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-5086",
        "days_from_NVD_publication_to_KEV": 101,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-09-11",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-06-02"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-52691",
        "days_from_NVD_publication_to_KEV": 28,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "CVSS_ONLY",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-01-26",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-12-29"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-53521",
        "days_from_NVD_publication_to_KEV": 163,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-03-27",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-10-15"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-54236",
        "days_from_NVD_publication_to_KEV": 45,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-10-24",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-09-09"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-54253",
        "days_from_NVD_publication_to_KEV": 71,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-10-15",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-08-05"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-54313",
        "days_from_NVD_publication_to_KEV": 187,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-01-22",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-07-19"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-54948",
        "days_from_NVD_publication_to_KEV": 13,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "BOTH_STRATEGIES",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-08-18",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-08-05"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-5777",
        "days_from_NVD_publication_to_KEV": 23,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "NEITHER_STRATEGY",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-07-10",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-06-17"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-58360",
        "days_from_NVD_publication_to_KEV": 16,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "EPSS_ONLY",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-12-11",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-11-25"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-59287",
        "days_from_NVD_publication_to_KEV": 10,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "EPSS_ONLY",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-10-24",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-10-14"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-59689",
        "days_from_NVD_publication_to_KEV": 10,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "EPSS_ONLY",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-09-29",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-09-19"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-60710",
        "days_from_NVD_publication_to_KEV": 153,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-04-13",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-11-11"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-61757",
        "days_from_NVD_publication_to_KEV": 31,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-11-21",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-10-21"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "2025",
        "cve_id": "CVE-2025-61884",
        "days_from_NVD_publication_to_KEV": 8,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "NEITHER_STRATEGY",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-10-20",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2025-10-12"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-6204",
        "days_from_NVD_publication_to_KEV": 85,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-10-28",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-08-04"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-6205",
        "days_from_NVD_publication_to_KEV": 85,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-10-28",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-08-04"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-6218",
        "days_from_NVD_publication_to_KEV": 171,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-12-09",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-06-21"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-64328",
        "days_from_NVD_publication_to_KEV": 88,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-02-03",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-11-07"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-68461",
        "days_from_NVD_publication_to_KEV": 64,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-02-20",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-12-18"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-68613",
        "days_from_NVD_publication_to_KEV": 82,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-03-11",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-12-19"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-68645",
        "days_from_NVD_publication_to_KEV": 31,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-01-22",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-12-22"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-8110",
        "days_from_NVD_publication_to_KEV": 33,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-01-12",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-12-10"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "2025",
        "cve_id": "CVE-2025-9242",
        "days_from_NVD_publication_to_KEV": 56,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2025-11-12",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2025-09-17"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "Q1_2026",
        "cve_id": "CVE-2025-15556",
        "days_from_NVD_publication_to_KEV": 9,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "NEITHER_STRATEGY",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-02-12",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2026-02-03"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "Q1_2026",
        "cve_id": "CVE-2025-40536",
        "days_from_NVD_publication_to_KEV": 15,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "BOTH_STRATEGIES",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-02-12",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2026-01-28"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "Q1_2026",
        "cve_id": "CVE-2025-66376",
        "days_from_NVD_publication_to_KEV": 72,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-03-18",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2026-01-05"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "Q1_2026",
        "cve_id": "CVE-2025-67038",
        "days_from_NVD_publication_to_KEV": 104,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-06-23",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2026-03-11"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "Q1_2026",
        "cve_id": "CVE-2025-68686",
        "days_from_NVD_publication_to_KEV": 167,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-07-27",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2026-02-10"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "Q1_2026",
        "cve_id": "CVE-2026-0770",
        "days_from_NVD_publication_to_KEV": 179,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-07-21",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2026-01-23"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "Q1_2026",
        "cve_id": "CVE-2026-1340",
        "days_from_NVD_publication_to_KEV": 69,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-04-08",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2026-01-29"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "Q1_2026",
        "cve_id": "CVE-2026-1603",
        "days_from_NVD_publication_to_KEV": 27,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "EPSS_ONLY",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-03-09",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2026-02-10"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": true,
        "KEV_DAYS_8_30": false,
        "cohort": "Q1_2026",
        "cve_id": "CVE-2026-20079",
        "days_from_NVD_publication_to_KEV": 189,
        "difference_reason": "KEV_AFTER_OTHER_WINDOW",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 0,
        "kev_date_added": "2026-09-09",
        "positive_set_group": "D30_ONLY",
        "publication_date_utc": "2026-03-04"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "Q1_2026",
        "cve_id": "CVE-2026-20122",
        "days_from_NVD_publication_to_KEV": 54,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-04-20",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2026-02-25"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "Q1_2026",
        "cve_id": "CVE-2026-20128",
        "days_from_NVD_publication_to_KEV": 54,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-04-20",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2026-02-25"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "Q1_2026",
        "cve_id": "CVE-2026-20131",
        "days_from_NVD_publication_to_KEV": 15,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "BOTH_STRATEGIES",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-03-19",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2026-03-04"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "Q1_2026",
        "cve_id": "CVE-2026-20133",
        "days_from_NVD_publication_to_KEV": 54,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-04-20",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2026-02-25"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "Q1_2026",
        "cve_id": "CVE-2026-20963",
        "days_from_NVD_publication_to_KEV": 64,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-03-18",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2026-01-13"
      },
      {
        "EARLY_KEV_D7_POSITIVES": false,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": false,
        "cohort": "Q1_2026",
        "cve_id": "CVE-2026-21643",
        "days_from_NVD_publication_to_KEV": 66,
        "difference_reason": "POSITIVE_AT_BOTH",
        "early_subgroup_D7_selection_category": "NOT_APPLICABLE",
        "eligible_D30": true,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ELIGIBLE",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 1,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-04-13",
        "positive_set_group": "BOTH",
        "publication_date_utc": "2026-02-06"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "Q1_2026",
        "cve_id": "CVE-2026-24423",
        "days_from_NVD_publication_to_KEV": 13,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "NEITHER_STRATEGY",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-02-05",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2026-01-23"
      },
      {
        "EARLY_KEV_D7_POSITIVES": true,
        "KEV_DAYS_188_210": false,
        "KEV_DAYS_8_30": true,
        "cohort": "Q1_2026",
        "cve_id": "CVE-2026-25108",
        "days_from_NVD_publication_to_KEV": 11,
        "difference_reason": "ALREADY_KEV_AT_T",
        "early_subgroup_D7_selection_category": "EPSS_ONLY",
        "eligible_D30": false,
        "eligible_D7": true,
        "exclusion_flags_all_D30": [
          "ALREADY_KEV_AT_T"
        ],
        "exclusion_flags_all_D7": [],
        "exclusion_reason_primary_D30": "ALREADY_KEV_AT_T",
        "exclusion_reason_primary_D7": "ELIGIBLE",
        "future_kev_180_D30": 0,
        "future_kev_180_D7": 1,
        "kev_date_added": "2026-02-24",
        "positive_set_group": "D7_ONLY",
        "publication_date_utc": "2026-02-13"
      }
    ],
    "summary": [
      {
        "cohort": "2025",
        "count": 38,
        "difference_reason": "POSITIVE_AT_BOTH",
        "positive_set_group": "BOTH"
      },
      {
        "cohort": "2025",
        "count": 22,
        "difference_reason": "ALREADY_KEV_AT_T",
        "positive_set_group": "D7_ONLY"
      },
      {
        "cohort": "2025",
        "count": 2,
        "difference_reason": "KEV_AFTER_OTHER_WINDOW",
        "positive_set_group": "D30_ONLY"
      },
      {
        "cohort": "Q1_2026",
        "count": 10,
        "difference_reason": "POSITIVE_AT_BOTH",
        "positive_set_group": "BOTH"
      },
      {
        "cohort": "Q1_2026",
        "count": 6,
        "difference_reason": "ALREADY_KEV_AT_T",
        "positive_set_group": "D7_ONLY"
      },
      {
        "cohort": "Q1_2026",
        "count": 1,
        "difference_reason": "KEV_AFTER_OTHER_WINDOW",
        "positive_set_group": "D30_ONLY"
      }
    ],
    "totals": [
      {
        "D30_only": 2,
        "D7_only": 22,
        "cohort": "2025",
        "common": 38,
        "early_subgroup_n": 22,
        "positives_D30": 40,
        "positives_D7": 60,
        "union_n": 62
      },
      {
        "D30_only": 1,
        "D7_only": 6,
        "cohort": "Q1_2026",
        "common": 10,
        "early_subgroup_n": 6,
        "positives_D30": 11,
        "positives_D7": 16,
        "union_n": 17
      }
    ]
  },
  "uniform_tie_expectation": [
    {
      "T": 3743,
      "a": 3,
      "b": 6,
      "cell": "D30_AVAILABILITY_B05",
      "cohort": "2025",
      "cutoff_group_kind": "scored_tie_block",
      "expectation": 5.689820999198504,
      "expectation_denominator": 3743,
      "expectation_display": "5.7",
      "expectation_numerator": 21297,
      "maximum": 9,
      "minimum": 3,
      "observed": 5,
      "r": 1678,
      "strategy": "CVSS_OPERATIONAL"
    },
    {
      "T": 7,
      "a": 16,
      "b": 0,
      "cell": "D30_AVAILABILITY_B05",
      "cohort": "2025",
      "cutoff_group_kind": "scored_tie_block",
      "expectation": 16.0,
      "expectation_denominator": 1,
      "expectation_display": "16.0",
      "expectation_numerator": 16,
      "maximum": 16,
      "minimum": 16,
      "observed": 16,
      "r": 3,
      "strategy": "EPSS_OPERATIONAL"
    },
    {
      "T": 1434,
      "a": 1,
      "b": 4,
      "cell": "D30_AVAILABILITY_B05",
      "cohort": "Q1_2026",
      "cutoff_group_kind": "scored_tie_block",
      "expectation": 2.6429567642956764,
      "expectation_denominator": 717,
      "expectation_display": "2.6",
      "expectation_numerator": 1895,
      "maximum": 5,
      "minimum": 1,
      "observed": 4,
      "r": 589,
      "strategy": "CVSS_OPERATIONAL"
    },
    {
      "T": 5,
      "a": 3,
      "b": 0,
      "cell": "D30_AVAILABILITY_B05",
      "cohort": "Q1_2026",
      "cutoff_group_kind": "scored_tie_block",
      "expectation": 3.0,
      "expectation_denominator": 1,
      "expectation_display": "3.0",
      "expectation_numerator": 3,
      "maximum": 3,
      "minimum": 3,
      "observed": 3,
      "r": 4,
      "strategy": "EPSS_OPERATIONAL"
    }
  ]
}


==> anc/derived/early_selection.csv <==
cohort,selection_category,count,subgroup_n
2025,BOTH_STRATEGIES,7,22
2025,CVSS_ONLY,3,22
2025,EPSS_ONLY,3,22
2025,NEITHER_STRATEGY,9,22
Q1_2026,BOTH_STRATEGIES,2,6
Q1_2026,CVSS_ONLY,0,6
Q1_2026,EPSS_ONLY,2,6
Q1_2026,NEITHER_STRATEGY,2,6


==> anc/derived/positive_reconciliation.csv <==
cohort,cve_id,positive_set_group,publication_date_utc,kev_date_added,days_from_NVD_publication_to_KEV,eligible_D7,eligible_D30,future_kev_180_D7,future_kev_180_D30,exclusion_reason_primary_D7,exclusion_reason_primary_D30,exclusion_flags_all_D7,exclusion_flags_all_D30,difference_reason,KEV_DAYS_8_30,KEV_DAYS_188_210,EARLY_KEV_D7_POSITIVES,early_subgroup_D7_selection_category
2025,CVE-2023-43000,BOTH,2025-11-05,2026-03-05,120,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2024-58136,D7_ONLY,2025-04-10,2025-05-02,22,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,NEITHER_STRATEGY
2025,CVE-2025-10035,D7_ONLY,2025-09-18,2025-09-29,11,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,BOTH_STRATEGIES
2025,CVE-2025-11371,D7_ONLY,2025-10-09,2025-11-04,26,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,NEITHER_STRATEGY
2025,CVE-2025-11953,BOTH,2025-11-03,2026-02-05,94,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-14847,D7_ONLY,2025-12-19,2025-12-29,10,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,NEITHER_STRATEGY
2025,CVE-2025-20281,BOTH,2025-06-25,2025-07-28,33,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-20337,D7_ONLY,2025-07-16,2025-07-28,12,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,CVSS_ONLY
2025,CVE-2025-21042,BOTH,2025-09-12,2025-11-10,59,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-21043,D7_ONLY,2025-09-12,2025-10-02,20,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,NEITHER_STRATEGY
2025,CVE-2025-26399,BOTH,2025-09-23,2026-03-09,167,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-2746,D30_ONLY,2025-03-24,2025-10-20,210,true,true,0,1,ELIGIBLE,ELIGIBLE,[],[],KEV_AFTER_OTHER_WINDOW,false,true,false,NOT_APPLICABLE
2025,CVE-2025-2747,D30_ONLY,2025-03-24,2025-10-20,210,true,true,0,1,ELIGIBLE,ELIGIBLE,[],[],KEV_AFTER_OTHER_WINDOW,false,true,false,NOT_APPLICABLE
2025,CVE-2025-2775,BOTH,2025-05-07,2025-07-22,76,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-2776,BOTH,2025-05-07,2025-07-22,76,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-27920,D7_ONLY,2025-05-05,2025-05-19,14,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,BOTH_STRATEGIES
2025,CVE-2025-32433,BOTH,2025-04-16,2025-06-09,54,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-32463,BOTH,2025-06-30,2025-09-29,91,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-3248,D7_ONLY,2025-04-07,2025-05-05,28,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,BOTH_STRATEGIES
2025,CVE-2025-33073,BOTH,2025-06-10,2025-10-20,132,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-34028,D7_ONLY,2025-04-22,2025-05-02,10,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,BOTH_STRATEGIES
2025,CVE-2025-34291,BOTH,2025-12-05,2026-05-21,167,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-35939,D7_ONLY,2025-05-07,2025-06-02,26,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,NEITHER_STRATEGY
2025,CVE-2025-37164,D7_ONLY,2025-12-16,2026-01-07,22,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,BOTH_STRATEGIES
2025,CVE-2025-38352,BOTH,2025-07-22,2025-09-04,44,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-3935,BOTH,2025-04-25,2025-06-02,38,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-4008,BOTH,2025-05-21,2025-10-02,134,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-41244,BOTH,2025-09-29,2025-10-30,31,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-42599,D7_ONLY,2025-04-18,2025-04-28,10,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,BOTH_STRATEGIES
2025,CVE-2025-43510,BOTH,2025-12-12,2026-03-20,98,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-43520,BOTH,2025-12-12,2026-03-20,98,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-4632,D7_ONLY,2025-05-13,2025-05-22,9,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,CVSS_ONLY
2025,CVE-2025-47827,BOTH,2025-06-05,2025-10-14,131,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-48384,BOTH,2025-07-08,2025-08-25,48,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-48703,BOTH,2025-09-19,2025-11-04,46,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-48927,BOTH,2025-05-28,2025-07-01,34,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-48928,BOTH,2025-05-28,2025-07-01,34,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-49704,D7_ONLY,2025-07-08,2025-07-22,14,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,NEITHER_STRATEGY
2025,CVE-2025-49706,D7_ONLY,2025-07-08,2025-07-22,14,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,NEITHER_STRATEGY
2025,CVE-2025-5086,BOTH,2025-06-02,2025-09-11,101,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-52691,D7_ONLY,2025-12-29,2026-01-26,28,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,CVSS_ONLY
2025,CVE-2025-53521,BOTH,2025-10-15,2026-03-27,163,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-54236,BOTH,2025-09-09,2025-10-24,45,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-54253,BOTH,2025-08-05,2025-10-15,71,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-54313,BOTH,2025-07-19,2026-01-22,187,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-54948,D7_ONLY,2025-08-05,2025-08-18,13,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,BOTH_STRATEGIES
2025,CVE-2025-5777,D7_ONLY,2025-06-17,2025-07-10,23,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,NEITHER_STRATEGY
2025,CVE-2025-58360,D7_ONLY,2025-11-25,2025-12-11,16,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,EPSS_ONLY
2025,CVE-2025-59287,D7_ONLY,2025-10-14,2025-10-24,10,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,EPSS_ONLY
2025,CVE-2025-59689,D7_ONLY,2025-09-19,2025-09-29,10,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,EPSS_ONLY
2025,CVE-2025-60710,BOTH,2025-11-11,2026-04-13,153,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-61757,BOTH,2025-10-21,2025-11-21,31,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-61884,D7_ONLY,2025-10-12,2025-10-20,8,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,NEITHER_STRATEGY
2025,CVE-2025-6204,BOTH,2025-08-04,2025-10-28,85,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-6205,BOTH,2025-08-04,2025-10-28,85,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-6218,BOTH,2025-06-21,2025-12-09,171,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-64328,BOTH,2025-11-07,2026-02-03,88,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-68461,BOTH,2025-12-18,2026-02-20,64,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-68613,BOTH,2025-12-19,2026-03-11,82,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-68645,BOTH,2025-12-22,2026-01-22,31,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-8110,BOTH,2025-12-10,2026-01-12,33,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
2025,CVE-2025-9242,BOTH,2025-09-17,2025-11-12,56,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
Q1_2026,CVE-2025-15556,D7_ONLY,2026-02-03,2026-02-12,9,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,NEITHER_STRATEGY
Q1_2026,CVE-2025-40536,D7_ONLY,2026-01-28,2026-02-12,15,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,BOTH_STRATEGIES
Q1_2026,CVE-2025-66376,BOTH,2026-01-05,2026-03-18,72,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
Q1_2026,CVE-2025-67038,BOTH,2026-03-11,2026-06-23,104,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
Q1_2026,CVE-2025-68686,BOTH,2026-02-10,2026-07-27,167,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
Q1_2026,CVE-2026-0770,BOTH,2026-01-23,2026-07-21,179,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
Q1_2026,CVE-2026-1340,BOTH,2026-01-29,2026-04-08,69,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
Q1_2026,CVE-2026-1603,D7_ONLY,2026-02-10,2026-03-09,27,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,EPSS_ONLY
Q1_2026,CVE-2026-20079,D30_ONLY,2026-03-04,2026-09-09,189,true,true,0,1,ELIGIBLE,ELIGIBLE,[],[],KEV_AFTER_OTHER_WINDOW,false,true,false,NOT_APPLICABLE
Q1_2026,CVE-2026-20122,BOTH,2026-02-25,2026-04-20,54,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
Q1_2026,CVE-2026-20128,BOTH,2026-02-25,2026-04-20,54,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
Q1_2026,CVE-2026-20131,D7_ONLY,2026-03-04,2026-03-19,15,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,BOTH_STRATEGIES
Q1_2026,CVE-2026-20133,BOTH,2026-02-25,2026-04-20,54,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
Q1_2026,CVE-2026-20963,BOTH,2026-01-13,2026-03-18,64,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
Q1_2026,CVE-2026-21643,BOTH,2026-02-06,2026-04-13,66,true,true,1,1,ELIGIBLE,ELIGIBLE,[],[],POSITIVE_AT_BOTH,false,false,false,NOT_APPLICABLE
Q1_2026,CVE-2026-24423,D7_ONLY,2026-01-23,2026-02-05,13,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,NEITHER_STRATEGY
Q1_2026,CVE-2026-25108,D7_ONLY,2026-02-13,2026-02-24,11,true,false,1,0,ELIGIBLE,ALREADY_KEV_AT_T,[],"[""ALREADY_KEV_AT_T""]",ALREADY_KEV_AT_T,true,false,true,EPSS_ONLY


==> anc/derived/reconciliation_summary.csv <==
cohort,positive_set_group,difference_reason,count
2025,BOTH,POSITIVE_AT_BOTH,38
2025,D7_ONLY,ALREADY_KEV_AT_T,22
2025,D30_ONLY,KEV_AFTER_OTHER_WINDOW,2
Q1_2026,BOTH,POSITIVE_AT_BOTH,10
Q1_2026,D7_ONLY,ALREADY_KEV_AT_T,6
Q1_2026,D30_ONLY,KEV_AFTER_OTHER_WINDOW,1


==> anc/derived/tie_expectation.csv <==
cohort,cell,strategy,a,b,T,r,observed,minimum,maximum,expectation,expectation_numerator,expectation_denominator,expectation_display,cutoff_group_kind
2025,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,3,6,3743,1678,5,3,9,5.689820999198504,21297,3743,5.7,scored_tie_block
2025,D30_AVAILABILITY_B05,EPSS_OPERATIONAL,16,0,7,3,16,16,16,16.0,16,1,16.0,scored_tie_block
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,1,4,1434,589,4,1,5,2.6429567642956764,1895,717,2.6,scored_tie_block
Q1_2026,D30_AVAILABILITY_B05,EPSS_OPERATIONAL,3,0,5,4,3,3,3,3.0,3,1,3.0,scored_tie_block


==> anc/figures/budget_ties.csv <==
cohort,strategy,budget_percent,observed,minimum,maximum
2025,CVSS_OPERATIONAL,1,5,3,9
2025,CVSS_OPERATIONAL,5,5,3,9
2025,CVSS_OPERATIONAL,10,9,3,9
2025,EPSS_OPERATIONAL,1,8,8,8
2025,EPSS_OPERATIONAL,5,16,16,16
2025,EPSS_OPERATIONAL,10,20,20,20
Q1_2026,CVSS_OPERATIONAL,1,1,1,1
Q1_2026,CVSS_OPERATIONAL,5,4,1,5
Q1_2026,CVSS_OPERATIONAL,10,5,1,5
Q1_2026,EPSS_OPERATIONAL,1,2,2,2
Q1_2026,EPSS_OPERATIONAL,5,3,3,3
Q1_2026,EPSS_OPERATIONAL,10,3,3,3


==> anc/figures/cutoff_tie_block_positives.csv <==
cohort,cell,cve_id,cvss_score,rank_cvss,selected_cvss,region,plotted,marker_lane
2025,D30_AVAILABILITY_B05,CVE-2023-43000,8.8,6630,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-11953,9.8,3267,false,IN_BLOCK,true,0
2025,D30_AVAILABILITY_B05,CVE-2025-20281,10.0,50,true,ABOVE_BLOCK,true,1
2025,D30_AVAILABILITY_B05,CVE-2025-21042,9.8,2673,false,IN_BLOCK,true,0
2025,D30_AVAILABILITY_B05,CVE-2025-26399,9.8,2842,false,IN_BLOCK,true,0
2025,D30_AVAILABILITY_B05,CVE-2025-2746,9.8,333,true,IN_BLOCK,true,0
2025,D30_AVAILABILITY_B05,CVE-2025-2747,9.8,334,true,IN_BLOCK,true,1
2025,D30_AVAILABILITY_B05,CVE-2025-2775,9.3,4136,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-2776,9.3,4137,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-32433,10.0,12,true,ABOVE_BLOCK,true,0
2025,D30_AVAILABILITY_B05,CVE-2025-32463,7.8,9314,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-33073,8.8,5264,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-34291,__NULL__,37187,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-38352,__NULL__,34012,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-3935,8.1,8041,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-4008,__NULL__,32802,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-41244,7.8,10000,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-43510,7.8,10445,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-43520,7.1,15565,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-47827,8.4,7565,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-48384,8.0,8696,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-48703,9.0,4637,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-48927,5.3,25881,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-48928,4.0,30444,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-5086,9.0,4617,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-53521,7.5,12412,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-54236,9.1,4449,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-54253,10.0,72,true,ABOVE_BLOCK,true,2
2025,D30_AVAILABILITY_B05,CVE-2025-54313,7.5,11800,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-60710,7.8,10253,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-61757,9.8,3127,false,IN_BLOCK,true,0
2025,D30_AVAILABILITY_B05,CVE-2025-6204,8.0,8709,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-6205,9.1,4413,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-6218,7.8,9291,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-64328,__NULL__,36789,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-68461,6.1,21686,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-68613,8.8,7059,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-68645,8.8,7066,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-8110,__NULL__,37496,false,BELOW_BLOCK,false,
2025,D30_AVAILABILITY_B05,CVE-2025-9242,__NULL__,35514,false,BELOW_BLOCK,false,
Q1_2026,D30_AVAILABILITY_B05,CVE-2025-66376,7.2,6926,false,BELOW_BLOCK,false,
Q1_2026,D30_AVAILABILITY_B05,CVE-2025-67038,9.8,1265,false,IN_BLOCK,true,0
Q1_2026,D30_AVAILABILITY_B05,CVE-2025-68686,5.9,10190,false,BELOW_BLOCK,false,
Q1_2026,D30_AVAILABILITY_B05,CVE-2026-0770,9.8,497,true,IN_BLOCK,true,0
Q1_2026,D30_AVAILABILITY_B05,CVE-2026-1340,9.8,579,true,IN_BLOCK,true,0
Q1_2026,D30_AVAILABILITY_B05,CVE-2026-20079,10.0,52,true,ABOVE_BLOCK,true,0
Q1_2026,D30_AVAILABILITY_B05,CVE-2026-20122,5.4,11278,false,BELOW_BLOCK,false,
Q1_2026,D30_AVAILABILITY_B05,CVE-2026-20128,7.5,6009,false,BELOW_BLOCK,false,
Q1_2026,D30_AVAILABILITY_B05,CVE-2026-20133,7.5,6010,false,BELOW_BLOCK,false,
Q1_2026,D30_AVAILABILITY_B05,CVE-2026-20963,8.8,2099,false,BELOW_BLOCK,false,
Q1_2026,D30_AVAILABILITY_B05,CVE-2026-21643,9.8,659,true,IN_BLOCK,true,0


==> anc/figures/cutoff_tie_block_summary.csv <==
cohort,cell,strategy,N,k,P,A,T,r,a,q,minimum,maximum,cutoff_score,observed,epss_capture_full_population,expectation_numerator,expectation_denominator,expectation_display,block_end_rank,below_block_cves,below_block_positives,selected_tied_positives,boundary_last_selected_date,boundary_first_unselected_date,boundary_within_same_day
2025,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,38368,1919,40,241,3743,1678,3,6,3,9,9.8,5,16,21297,3743,5.7,3984,34384,31,2,,,false
Q1_2026,D30_AVAILABILITY_B05,CVSS_OPERATIONAL,15141,758,11,169,1434,589,1,4,1,5,9.8,4,3,1895,717,2.6,1603,13538,6,3,2026-02-11,2026-02-11,true


==> anc/figures/nvd_availability.csv <==
cohort,outcome_group,available,absent,unresolved,available_percent
2025,positive,6,34,0,15.0
2025,negative,7501,30827,0,19.570548945940306
Q1_2026,positive,2,9,0,18.181818181818183
Q1_2026,negative,4895,10235,0,32.35294117647059


==> anc/figures/timeline.csv <==
horizon,decision_day,outcome_first_day,outcome_last_day
D7,7,8,187
D30,30,31,210


==> anc/provenance/retained_inputs.json <==
{
  "configuration_sha256": "963aa3b5ce0b5e3079e1d125e851f299da0e74e60556100524b0c7b78efc8798",
  "diagnostic_parameters_sha256": "4bbb26140c3c771d83bbbf3839dcd73f678c0690a5171c868823ef33ec9a5f3a",
  "manuscript_version": "0.21",
  "pipeline_version": "V0.5",
  "retained_inputs": [
    {
      "bytes": 180737881,
      "cohort": "2025",
      "file": "ARTICLE_ROWS.json",
      "role": "rows",
      "sha256": "a2fdb51c9a8ede88c9f6150dce726e05a805deaa1dc504df7d4b4fda4fb87c9f"
    },
    {
      "bytes": 232834,
      "cohort": "2025",
      "file": "ARTICLE_OUTPUTS.json",
      "role": "results",
      "sha256": "f709cbe08c4c6fba8801bc455be68fd2f2a3d8f621141b8c40623f6c7ca3c599"
    },
    {
      "bytes": 26629860,
      "cohort": "2025",
      "file": "ARTICLE_SELECTIONS.json",
      "role": "selections",
      "sha256": "11f083450fbf875aed3513e5612fbe4b5ea4e5f1355a64a66b5dd7e5cb66d47f"
    },
    {
      "bytes": 73332036,
      "cohort": "Q1_2026",
      "file": "ROWS.json",
      "role": "rows",
      "sha256": "51ef94d06ced78dd7a8c30f78ce6831d3b472dc51cf6cd5854d9cd6cda15ca7c"
    },
    {
      "bytes": 103708,
      "cohort": "Q1_2026",
      "file": "RESULTS.json",
      "role": "results",
      "sha256": "206c52c10a888aa7902941213d376c9c0107b022e75b05d6453ba41b12c23f58"
    },
    {
      "bytes": 10624630,
      "cohort": "Q1_2026",
      "file": "SELECTIONS.json",
      "role": "selections",
      "sha256": "b25f85a1158280838e01564e8296fd62ff817b72835b1427dd9b0e66b11bc640"
    }
  ],
  "scope": "Numerical article exports. Full retained inputs and the acquisition environment are not included."
}


==> anc/provenance/source_checks.json <==
{
  "epss_api_comparison": {
    "check_record_sha256": "c0a9d815081e9215eceb4340a3e0db0b443196438ba1ec0bd789d9affa9e1bc5",
    "matches": "Exact decimal matches in the retained check.",
    "model_identifier": "v2025.03.14",
    "pairs": 300
  },
  "kev_catalog_comparison": {
    "date": "2026-11-08",
    "earliest_new_entry_date": "2026-08-03",
    "endpoint": "2026-07-29",
    "existing_listing_dates_changed": [],
    "interpretation": "No omitted entries dated on or before the endpoint or changes to existing listing dates were found in these two retained catalogs. This comparison does not establish completeness beyond the retained snapshots.",
    "new_catalog_version": "2026.11.04",
    "new_count": 1768,
    "new_entries_on_or_before_endpoint": [],
    "new_entry_count": 112,
    "old_catalog_version": "2026.07.29",
    "old_count": 1656,
    "old_ids_missing": [],
    "outcome_labels_recomputed": false,
    "purpose": "Check the retained 2025 KEV catalog at the final outcome-window endpoint against the retained November catalog.",
    "sources": {
      "kev_2025": {
        "sha256": "15b44d7c9c57f3d27128999e09f0fc991659a0b64713b5e1af599565447a2409"
      },
      "kev_Q1_raw": {
        "sha256": "273b7e449828f0af92e012bf03270a6a6c3deb21dc7a50b46ebe0447ea196bff"
      }
    },
    "status": "PASS"
  },
  "nvd_reconstruction": {
    "check_record_sha256": "b8c2b0f432b52b30c87c8cceddc80c3530db85679cda75e27b75c3846df15f25",
    "interpretation": "Historical event-supported scores retained. Alternative-value and unusable-score scenarios preserve selected lists and captures, but some complete-case populations and rank statistics change. NVD availability is held fixed in those scenarios.",
    "undated_vector_discrepancies": 6
  },
  "personal_review_scope": {
    "cohort": "Q1_2026",
    "eligible_positives": 11,
    "excludes": "Negatives and a claim of review of all 2025 positives.",
    "horizon": "D30",
    "includes_unselected_positives": true
  },
  "scope": "Summary of retained checks; no new source acquisition or control execution in this edition."
}

